Receptive-field-regularized CNN variants for acoustic scene classification

Acoustic scene classification and related tasks have been dominated by Convolutional Neural Networks (CNNs). Top-performing CNNs use mainly audio spectograms as input and borrow their architectural design primarily from computer vision. A recent study has shown that restricting the receptive field (RF) of CNNs in appropriate ways is crucial for their performance, robustness and generalization in audio tasks. One side effect of restricting the RF of CNNs is that more frequency information is lost. In this paper, we perform a systematic investigation of different RF configuration for various CNN architectures on the DCASE 2019 Task 1.A dataset. Second, we introduce Frequency Aware CNNs to compensate for the lack of frequency information caused by the restricted RF, and experimentally determine if and in what RF ranges they yield additional improvement. The result of these investigations are several well-performing submissions to different tasks in the DCASE 2019 Challenge.

==> sections/fa_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from pymongo import MongoClient\n",
    "client = MongoClient('rk5', 37373)\n",
    "import matplotlib\n",
    "matplotlib.use('pgf')\n",
    "pgf_with_custom_preamble = {\n",
    "    \"font.family\": \"serif\", # use serif/main font for text elements\n",
    "    \"text.usetex\": True,    # use inline math for ticks\n",
    "    'font.size' : 8,\n",
    "    \"pgf.rcfonts\": False,   # don't setup fonts from rc parameters\n",
    "    'figure.autolayout': True,\n",
    "    'axes.labelsize': 8,'axes.titlesize':8, \n",
    "     'legend.fontsize': 8, 'xtick.labelsize': 8, \n",
    "     'ytick.labelsize': 8,\n",
    "    \"pgf.preamble\": [\n",
    "         \"\\\\usepackage{units}\",         # load additional packages\n",
    "         \"\\\\usepackage{metalogo}\",\n",
    "         \"\\\\usepackage{unicode-math}\",  # unicode math setup\n",
    "         #r\"\\setmathfont{xits-math.lfg}\",\n",
    "         r\"\\setmainfont{Times New Roman}\", # serif font via preamble\n",
    "         r\"\\setmainfont{Times New Roman}\", # serif font via preamble\n",
    "\n",
    "         ]\n",
    "}\n",
    "matplotlib.rcParams.update(pgf_with_custom_preamble)\n",
    "\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import incense\n",
    "from incense import ExperimentLoader\n",
    "from incense import utils\n",
    "import librosa\n",
    "loader= ExperimentLoader(\n",
    "    mongo_uri='rk5:37373',    \n",
    "    db_name='d19t1fa'\n",
    ")\n",
    "    \n",
    "from shutil import copyfile\n",
    "import os\n",
    "import pandas as pd\n",
    "import sys\n",
    "sys.path.append('/home/khaled/kofta')\n",
    "import torch\n",
    "import os\n",
    "pwd=!pwd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import NoNorm\n",
    "import numpy as np\n",
    "scalfac=4\n",
    "from pymongo import MongoClient\n",
    "from sacred import Experiment, SETTINGS\n",
    "from sacred.dependencies import get_sources_from_local_dir\n",
    "from torch.utils.data import RandomSampler, BatchSampler\n",
    "\n",
    "import shared_globals\n",
    "import  helpers.utils as utils\n",
    "from helpers.utils import load_model, get_criterion, apply_linefeeds\n",
    "from importlib import reload\n",
    "\n",
    "\n",
    "SETTINGS.HOST_INFO.INCLUDE_GPU_INFO = False  # faster startup\n",
    "client = MongoClient('rk5', 37373)\n",
    "import pandas as pd\n",
    "db=client.d19t2\n",
    "dbruns=db['runs']\n",
    "import logging\n",
    "import jsonpickle.unpickler\n",
    "Unpickler = jsonpickle.unpickler.Unpickler()\n",
    "savefile_patern=\"cached/dense{}.npy\"\n",
    "\n",
    "from matplotlib.transforms import Affine2D\n",
    "import mpl_toolkits.axisartist.floating_axes as floating_axes\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def avg_model(eid,print_conf=False,return_model=False,bestm=\"\",lastm=\"\",only_one=False,get_loader=False,submode=False):\n",
    "    _eid=str(eid)\n",
    "    e1=loader.find_by_id(eid)\n",
    "    config=dict(e1.config)\n",
    "    import  datasets.dcase19.t1.task1 as t1\n",
    "    reload(t1)\n",
    "    dataset=t1.dataset\n",
    "\n",
    "    from strategies.default import Trainer\n",
    "    config=dict(config)\n",
    "    \n",
    "    ex = Experiment(\"predicting\",\n",
    "                ingredients=[dataset],interactive=True\n",
    "                ) \n",
    "    trainer=None\n",
    "    #outdir=\"/home/khaled/\"+config['out_dir']+\"/models/swa_model_{}.pth\"\n",
    "    outdir=\"/home/khaled/\"+config['out_dir']+\"/models/last_model_{}.pth\"\n",
    "    \n",
    "    print(\"oooooo:\",outdir)\n",
    "    print(\"epochs\",config['epochs'])\n",
    "    \n",
    "    config['out_dir']=pwd[0]+\"/efic_run\"\n",
    "    \n",
    "    #datasets.testing.batch_config.batch_size=1\n",
    "    config['datasets']['testing']['batch_config']['batch_size']=1\n",
    "    config['load_model']=\"\"\n",
    "    if submode:\n",
    "        print(\"\\n\\n\\nsub mod\\n\\n\\n\")\n",
    "        config['datasets']['sub']=dict(config['datasets']['leaderboard'])\n",
    "        config['datasets']['sub']['dataset']=\"audiodataset.get_sub_dataset\"\n",
    "        print( config['datasets']['sub'])\n",
    "    #print(config)\n",
    "    dataset.add_config(config['audiodataset'])\n",
    "    ex.add_config(config)\n",
    "    @ex.command\n",
    "    def get_trainer(_run, _config, _log, _rnd, _seed, epochs):\n",
    "        shared_globals.logger = logging.getLogger('')\n",
    "        _log.info(\"output dir: \" + _config['out_dir'])\n",
    "        t = Trainer(_config, _run, _rnd, _seed, ex)\n",
    "        nonlocal trainer\n",
    "        trainer=t\n",
    "    cmd=\"get_trainer\"\n",
    "    if print_conf:\n",
    "        cmd=\"print_config\"\n",
    "    r=ex.run(cmd)\n",
    "\n",
    "    if print_conf:\n",
    "        return 0,0\n",
    "    m=trainer.bare_model\n",
    "    for param in m.parameters():\n",
    "        param.requires_grad = False\n",
    "    totalsids=None\n",
    "    total_pres=None\n",
    "    counter=0\n",
    "    statrt=300\n",
    "#     if not os.path.isfile(outdir.format(statrt)):\n",
    "#         statrt=249\n",
    "#     if not os.path.isfile(outdir.format(statrt)):\n",
    "#         statrt=329\n",
    "    output_formt=\"preds_permodel/single/m{}_ep{}.pth\"\n",
    "    if submode:\n",
    "        output_formt=\"preds_permodel/single/sub_m{}_ep{}.pth\"\n",
    "\n",
    "    if submode:\n",
    "        train_loader=trainer.data_loaders[\"sub\"]\n",
    "    else:\n",
    "        train_loader=trainer.data_loaders[\"leaderboard\"]\n",
    "    if get_loader:\n",
    "        return train_loader\n",
    "    for snapi in range(statrt,config['epochs'],5):\n",
    "        if e1.metrics['training.accuracy'][snapi]<1:\n",
    "            print(\"skipping epoch \",snapi)\n",
    "            continue\n",
    "        \n",
    "        load_model_path=outdir.format(snapi)\n",
    "        checkpoint = torch.load(os.path.expanduser(load_model_path))\n",
    "        m.load_state_dict(checkpoint['state_dict'])\n",
    "        m.eval()\n",
    "        if submode:\n",
    "            train_loader=trainer.data_loaders[\"sub\"]\n",
    "        else:\n",
    "            train_loader=trainer.data_loaders[\"leaderboard\"]\n",
    "        if get_loader:\n",
    "            return train_loader\n",
    "        #train_loader=trainer.data_loaders[\"training\"]\n",
    "        #print(\"WARNING TRAINING SET\")\n",
    "\n",
    "        counter=0\n",
    "        pred=[]\n",
    "        sids=[]\n",
    "        if not os.path.isfile(output_formt.format(_eid,snapi)):\n",
    "            with torch.no_grad():\n",
    "                for step, (data, sid, _) in enumerate(train_loader):\n",
    "                    if step%200==0:\n",
    "                        print(\"\\r id: \",eid,\" snap \",snapi,\" step \",step,end=\"\")\n",
    "                    data = data.cuda()\n",
    "                    #m.zero_grad()\n",
    "\n",
    "                    outputs = m(data)\n",
    "                    pred.append(outputs)\n",
    "                    sids.append(sid[0])\n",
    "\n",
    "            if totalsids is None:\n",
    "                totalsids=sids\n",
    "            assert totalsids==sids\n",
    "            p=torch.cat(pred,dim=0)\n",
    "            torch.save(p,output_formt.format(_eid,snapi))\n",
    "        else:\n",
    "            p=torch.load(output_formt.format(_eid,snapi))\n",
    "        #total_pres.append(p)\n",
    "        counter+=1\n",
    "        if total_pres is None:\n",
    "            total_pres=p\n",
    "        else:\n",
    "            total_pres+=p\n",
    "        \n",
    "        if only_one:\n",
    "            break\n",
    "    #np.save(savefile_patern.format(idf ),accum)    \n",
    "\n",
    "    return total_pres, totalsids,counter\n",
    "\n",
    "def figure_show(img,txt=\"effictive\"):\n",
    "    plt.figure(figsize=(14,10))\n",
    "    plt.imshow(img/img.max(), cmap=plt.get_cmap('gray'),vmin=0,vmax=1)\n",
    "    plt.colorbar()\n",
    "    plt.xlabel(txt)\n",
    "    plt.show()\n",
    "def get_one(_id,dbruns=dbruns,recaluclate=False,sanity_check=True,vis_method=2,print_conf=0):\n",
    "    #e=dbruns.find_one({'_id': _id})\n",
    "    e=loader.find_by_id(_id)\n",
    "    #e.metrics['training.accuracy'][140]\n",
    "    i=str(_id)\n",
    "    if not e:\n",
    "        raise FileNotFoundError\n",
    "    #e=Unpickler.restore(e)\n",
    "    ex=e\n",
    "    e=ex['config']\n",
    "    #loader,model=\n",
    "    return eff_rf(\"~\"+e['info']['best_model_path'],dict(e['config']),i,print_conf=print_conf,return_model=1)\n",
    "\n",
    "#avg_model(363)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'COMPLETED'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "e1=loader.find_by_id(21)\n",
    "\n",
    "e1.status"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 -7\n",
      "1 -6\n",
      "2 -5\n",
      "3 -4\n",
      "4 -3\n",
      "5 -2\n",
      "6 -1\n",
      "7 0\n",
      "8 1\n",
      "9 2\n",
      "10 3\n",
      "11 4\n",
      "12 5\n",
      "13 6\n",
      "14 7\n",
      "15 8\n",
      "16 9\n",
      "17 10\n",
      "18 11\n",
      "19 12\n",
      "20 13\n",
      "21 14\n"
     ]
    }
   ],
   "source": [
    "extra_to_max={\n",
    "-7: 23,\n",
    "-6: 31,\n",
    "-5: 39,\n",
    "-4: 55,\n",
    "-3: 71,\n",
    "-2: 87,\n",
    "-1: 103,\n",
    "0: 135,\n",
    "1: 167,\n",
    "2: 199,\n",
    "3: 231,\n",
    "4: 263,\n",
    "5: 295,\n",
    "6: 327,\n",
    "7: 359,\n",
    "8: 391,\n",
    "9: 423,\n",
    "10: 455,\n",
    "11: 487,\n",
    "12: 519,\n",
    "13: 551,\n",
    "14: 583}\n",
    "for i,k in enumerate(extra_to_max.keys()):\n",
    "    print(i,k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 & $ 23  \\times  23  $\n",
      "&\n",
      "1 & $ 31  \\times  31  $\n",
      "\\\\ \\hline\n",
      "2 & $ 39  \\times  39  $\n",
      "&\n",
      "3 & $ 55  \\times  55  $\n",
      "\\\\ \\hline\n",
      "4 & $ 71  \\times  71  $\n",
      "&\n",
      "5 & $ 87  \\times  87  $\n",
      "\\\\ \\hline\n",
      "6 & $ 103  \\times  103  $\n",
      "&\n",
      "7 & $ 135  \\times  135  $\n",
      "\\\\ \\hline\n",
      "8 & $ 167  \\times  167  $\n",
      "&\n",
      "9 & $ 199  \\times  199  $\n",
      "\\\\ \\hline\n",
      "10 & $ 231  \\times  231  $\n",
      "&\n",
      "11 & $ 263  \\times  263  $\n",
      "\\\\ \\hline\n",
      "12 & $ 295  \\times  295  $\n",
      "&\n",
      "13 & $ 327  \\times  327  $\n",
      "\\\\ \\hline\n",
      "14 & $ 359  \\times  359  $\n",
      "&\n",
      "15 & $ 391  \\times  391  $\n",
      "\\\\ \\hline\n",
      "16 & $ 423  \\times  423  $\n",
      "&\n",
      "17 & $ 455  \\times  455  $\n",
      "\\\\ \\hline\n",
      "18 & $ 487  \\times  487  $\n",
      "&\n",
      "19 & $ 519  \\times  519  $\n",
      "\\\\ \\hline\n",
      "20 & $ 551  \\times  551  $\n",
      "&\n",
      "21 & $ 583  \\times  583  $\n",
      "\\\\ \\hline\n"
     ]
    }
   ],
   "source": [
    "for i,k in enumerate(extra_to_max.keys()):\n",
    "    print(i,\"& $\",extra_to_max[k],\" \\\\times \",extra_to_max[k],\" $\")\n",
    "    if i%2==1:\n",
    "        print(\"\\\\\\\\ \\hline\")\n",
    "    else:\n",
    "        print(\"&\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 -4 cp_resnet_locpad False COMPLETED\n",
      "2 -3 cp_resnet_locpad False COMPLETED\n",
      "3 -2 cp_resnet_locpad False COMPLETED\n",
      "4 -1 cp_resnet_locpad False COMPLETED\n",
      "5 -4 cp_resnet_locpad False COMPLETED\n",
      "6 -3 cp_resnet_locpad False COMPLETED\n",
      "7 -1 cp_resnet_locpad False COMPLETED\n",
      "8 -2 cp_resnet_locpad False COMPLETED\n",
      "9 -4 cp_resnet False COMPLETED\n",
      "10 -3 cp_resnet False COMPLETED\n",
      "11 -2 cp_resnet False COMPLETED\n",
      "12 2 cp_resnet_locpad False COMPLETED\n",
      "15 0 cp_resnet_locpad False COMPLETED\n",
      "17 1 cp_resnet_locpad False COMPLETED\n",
      "18 0 cp_resnet False COMPLETED\n",
      "19 1 cp_resnet False COMPLETED\n",
      "20 2 cp_resnet False COMPLETED\n",
      "21 -1 cp_resnet_locpad True COMPLETED\n",
      "22 -1 cp_resnet True COMPLETED\n",
      "23 0 cp_resnet_locpad True COMPLETED\n",
      "24 1 cp_resnet True COMPLETED\n",
      "25 -1 cp_resnet_locpad True COMPLETED\n",
      "26 -1 cp_resnet True COMPLETED\n",
      "27 -4 cp_resnet False COMPLETED\n",
      "28 -2 cp_resnet False COMPLETED\n",
      "29 -3 cp_resnet False COMPLETED\n",
      "30 -2 cp_resnet True COMPLETED\n",
      "31 0 cp_resnet False COMPLETED\n",
      "32 1 cp_resnet False COMPLETED\n",
      "33 2 cp_resnet False COMPLETED\n",
      "34 1 cp_resnet_locpad False COMPLETED\n",
      "35 2 cp_resnet_locpad False COMPLETED\n",
      "36 -2 cp_resnet_locpad True COMPLETED\n",
      "37 -2 cp_resnet True COMPLETED\n",
      "38 2 cp_resnet True COMPLETED\n",
      "39 -2 cp_resnet_locpad True COMPLETED\n",
      "40 1 cp_resnet_locpad True COMPLETED\n",
      "41 -1 cp_resnet False COMPLETED\n",
      "42 -1 cp_resnet False COMPLETED\n",
      "43 -3 cp_resnet True COMPLETED\n",
      "44 -3 cp_resnet_locpad True COMPLETED\n",
      "45 -3 cp_resnet True COMPLETED\n",
      "48 -6 cp_resnet_locpad False COMPLETED\n",
      "49 -6 cp_resnet_locpad False COMPLETED\n",
      "50 -5 cp_resnet_locpad False COMPLETED\n",
      "51 -5 cp_resnet_locpad False COMPLETED\n",
      "52 3 cp_resnet True COMPLETED\n",
      "53 3 cp_resnet_locpad False COMPLETED\n",
      "54 3 cp_resnet_locpad False COMPLETED\n",
      "55 0 cp_resnet True COMPLETED\n",
      "56 -3 cp_resnet_locpad True COMPLETED\n",
      "57 2 cp_resnet_locpad True COMPLETED\n",
      "60 -6 cp_resnet_locpad True COMPLETED\n",
      "61 -6 cp_resnet_locpad True COMPLETED\n",
      "62 -5 cp_resnet_locpad True COMPLETED\n",
      "63 -5 cp_resnet_locpad True COMPLETED\n",
      "64 3 cp_resnet_locpad True COMPLETED\n",
      "65 3 cp_resnet_locpad True COMPLETED\n",
      "68 -6 cp_resnet_locpad False COMPLETED\n",
      "69 -6 cp_resnet_locpad False COMPLETED\n",
      "70 3 cp_resnet_locpad True COMPLETED\n",
      "71 -5 cp_resnet_locpad False COMPLETED\n",
      "72 -5 cp_resnet_locpad False COMPLETED\n",
      "73 3 cp_resnet_locpad False COMPLETED\n",
      "74 4 cp_resnet_locpad False COMPLETED\n",
      "75 4 cp_resnet_locpad False COMPLETED\n",
      "78 3 cp_resnet_locpad False COMPLETED\n",
      "81 -6 cp_resnet_locpad True COMPLETED\n",
      "82 -6 cp_resnet_locpad True COMPLETED\n",
      "83 -5 cp_resnet_locpad True COMPLETED\n",
      "84 -5 cp_resnet_locpad True COMPLETED\n",
      "85 3 cp_resnet_locpad True COMPLETED\n",
      "86 4 cp_resnet_locpad True COMPLETED\n",
      "87 3 cp_resnet_locpad True COMPLETED\n",
      "88 4 cp_resnet_locpad True COMPLETED\n",
      "91 4 cp_resnet_locpad False COMPLETED\n",
      "92 4 cp_resnet_locpad False COMPLETED\n",
      "95 4 cp_resnet_locpad True COMPLETED\n",
      "96 4 cp_resnet_locpad True COMPLETED\n",
      "99 4 cp_resnet False COMPLETED\n",
      "101 3 cp_resnet False COMPLETED\n",
      "103 -6 cp_resnet False COMPLETED\n",
      "104 -5 cp_resnet False COMPLETED\n",
      "105 -4 cp_resnet False COMPLETED\n",
      "106 -4 cp_resnet_locpad True COMPLETED\n",
      "110 -6 cp_resnet True COMPLETED\n",
      "111 -4 cp_resnet True COMPLETED\n",
      "112 -5 cp_resnet True COMPLETED\n",
      "113 -4 cp_resnet_locpad True COMPLETED\n",
      "118 3 cp_resnet True COMPLETED\n",
      "119 4 cp_resnet True COMPLETED\n",
      "121 -6 cp_resnet False COMPLETED\n",
      "122 -4 cp_resnet False COMPLETED\n",
      "123 -5 cp_resnet False COMPLETED\n",
      "128 3 cp_resnet False COMPLETED\n",
      "129 4 cp_resnet False COMPLETED\n",
      "130 -6 cp_resnet True COMPLETED\n",
      "132 -4 cp_resnet True COMPLETED\n",
      "133 -5 cp_resnet True COMPLETED\n",
      "138 3 cp_resnet True COMPLETED\n",
      "139 4 cp_resnet True COMPLETED\n",
      "144 -5 cp_preactbnresnet False COMPLETED\n",
      "145 -3 cp_preactbnresnet False COMPLETED\n",
      "146 -1 cp_preactbnresnet False COMPLETED\n",
      "147 1 cp_preactbnresnet False COMPLETED\n",
      "148 3 cp_preactbnresnet False COMPLETED\n",
      "152 3 cp_preactbnresnet True COMPLETED\n",
      "155 -5 cp_preactbnresnet True COMPLETED\n",
      "156 -1 cp_preactbnresnet True COMPLETED\n",
      "157 1 cp_preactbnresnet True COMPLETED\n",
      "159 4 cp_preactbnresnet False COMPLETED\n",
      "160 -6 cp_preactbnresnet False COMPLETED\n",
      "161 -3 cp_preactbnresnet True COMPLETED\n",
      "162 -4 cp_preactbnresnet False COMPLETED\n",
      "163 0 cp_preactbnresnet False COMPLETED\n",
      "165 -5 cp_preactbnresnetshake False COMPLETED\n",
      "166 -3 cp_preactbnresnetshake False COMPLETED\n",
      "167 -1 cp_preactbnresnetshake False COMPLETED\n",
      "168 2 cp_preactbnresnet False COMPLETED\n",
      "170 1 cp_preactbnresnetshake False COMPLETED\n",
      "171 4 cp_preactbnresnet True COMPLETED\n",
      "172 -6 cp_preactbnresnet True COMPLETED\n",
      "173 -4 cp_preactbnresnet True COMPLETED\n",
      "174 0 cp_preactbnresnet True COMPLETED\n",
      "175 2 cp_preactbnresnet True COMPLETED\n",
      "176 -2 cp_preactbnresnet False COMPLETED\n",
      "178 3 cp_preactbnresnet False COMPLETED\n",
      "180 -5 cp_preactbnresnet False COMPLETED\n",
      "181 -1 cp_preactbnresnet False COMPLETED\n",
      "182 -2 cp_preactbnresnet True COMPLETED\n",
      "183 -1 cp_preactbnresnetshake True COMPLETED\n",
      "184 1 cp_preactbnresnet False COMPLETED\n",
      "185 3 cp_preactbnresnet True COMPLETED\n",
      "186 1 cp_preactbnresnetshake True COMPLETED\n",
      "190 -3 cp_preactbnresnetshake True COMPLETED\n",
      "191 -5 cp_preactbnresnetshake True COMPLETED\n",
      "192 -5 cp_preactbnresnet True COMPLETED\n",
      "193 -1 cp_preactbnresnet True COMPLETED\n",
      "194 4 cp_preactbnresnet False COMPLETED\n",
      "195 -3 cp_preactbnresnet False COMPLETED\n",
      "196 1 cp_preactbnresnet True COMPLETED\n",
      "198 -6 cp_preactbnresnet False COMPLETED\n",
      "199 -4 cp_preactbnresnet False COMPLETED\n",
      "200 4 cp_preactbnresnet True COMPLETED\n",
      "201 0 cp_preactbnresnet False COMPLETED\n",
      "202 -3 cp_preactbnresnet True COMPLETED\n",
      "203 0 cp_preactbnresnetshake False COMPLETED\n",
      "204 2 cp_preactbnresnet False COMPLETED\n",
      "205 2 cp_preactbnresnetshake False COMPLETED\n",
      "206 -6 cp_preactbnresnet True COMPLETED\n",
      "208 -4 cp_preactbnresnet True COMPLETED\n",
      "209 -6 cp_preactbnresnetshake False COMPLETED\n",
      "210 -2 cp_preactbnresnet False COMPLETED\n",
      "211 0 cp_preactbnresnet True COMPLETED\n",
      "212 2 cp_preactbnresnet True COMPLETED\n",
      "213 -2 cp_preactbnresnetshake False COMPLETED\n",
      "214 -4 cp_preactbnresnetshake False COMPLETED\n",
      "216 3 cp_preactbnresnetshake False COMPLETED\n",
      "218 -2 cp_preactbnresnet True COMPLETED\n",
      "220 0 cp_preactbnresnetshake True COMPLETED\n",
      "221 2 cp_preactbnresnetshake True COMPLETED\n",
      "222 -6 cp_preactbnresnetshake True COMPLETED\n",
      "225 3 cp_preactbnresnetshake True COMPLETED\n",
      "227 -1 cp_preactbnresnetshake False COMPLETED\n",
      "['aconfig', 'afreq_aware_acc', 'afreq_aware_loss', 'apreact_acc', 'apreact_loss', 'aresnet_acc', 'aresnet_loss', 'ashake-shake_acc', 'ashake-shake_loss', 'zmixup_freq_aware_acc', 'zmixup_freq_aware_loss', 'zmixup_preact_acc', 'zmixup_preact_loss', 'zmixup_resnet_acc', 'zmixup_resnet_loss', 'zmixup_shake-shake_acc', 'zmixup_shake-shake_loss']\n",
      "['config', 'freq_aware_acc', 'freq_aware_loss', 'preact_acc', 'preact_loss', 'resnet_acc', 'resnet_loss', 'shake-shake_acc', 'shake-shake_loss', 'mixup_freq_aware_acc', 'mixup_freq_aware_loss', 'mixup_preact_acc', 'mixup_preact_loss', 'mixup_resnet_acc', 'mixup_resnet_loss', 'mixup_shake-shake_acc', 'mixup_shake-shake_loss']\n"
     ]
    }
   ],
   "source": [
    "#saml={\"config\":[],\"use_mixup\":[],\"arch\":[],\"ta\":[],\"tl\":[]}\n",
    "confs_arr=[]\n",
    "for e1 in loader.find_all():\n",
    "    if e1.status=='COMPLETED' and (e1.config.extra_kernal_rf>-7 and e1.config.extra_kernal_rf<5):\n",
    "        print(e1.id,e1.config.extra_kernal_rf,e1.config.arch,e1.config.use_mixup,e1.status)\n",
    "    else:\n",
    "        continue\n",
    "    for ta,tl in zip(e1.metrics['testing.accuracy'][345:].values,e1.metrics['testing.loss'][345:].values):\n",
    "    #for ta,tl in zip([np.max(e1.metrics['testing.accuracy'][:].values)],[np.min(e1.metrics['testing.loss'][345:].values)]):\n",
    "        \n",
    "        ids=\"\"\n",
    "        if e1.config.use_mixup:\n",
    "            ids+=\"zmixup_\"\n",
    "        else:\n",
    "            ids+=\"a\"\n",
    "        if \"locpad\" in e1.config.arch:\n",
    "            ids+=\"freq_aware\"\n",
    "        elif \"cp_preactbnresnetshake\"in e1.config.arch:\n",
    "            ids+=\"shake-shake\"\n",
    "        elif \"cp_resnet\"==e1.config.arch:\n",
    "            ids+=\"resnet\"\n",
    "        elif \"preact\"in e1.config.arch:\n",
    "             ids+=\"preact\"\n",
    "        ids+=\"_\"\n",
    "        \n",
    "        #saml[\"use_mixup\"].append(e1.config.use_mixup)\n",
    "        #saml[\"arch\"].append(e1.config.arch)\n",
    "        confs_arr.append({\"\"+ids+\"acc\": ta,\"\"+ids+\"loss\": tl,\"aconfig\":extra_to_max[e1.config.extra_kernal_rf]})\n",
    "\n",
    "keys_gather=list(set.union(*map(set,[[x for x in a.keys()] for a in confs_arr])))\n",
    "keys_gather.sort()\n",
    "print(keys_gather)\n",
    "saml=dict([(k[1:],[]) for k in keys_gather])\n",
    "for it in confs_arr:\n",
    "    for k in keys_gather:\n",
    "        saml[k[1:]].append(it.get(k))\n",
    "keys_gather=[k[1:]for k in keys_gather]\n",
    "print(keys_gather)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>config</th>\n",
       "      <th>freq_aware_acc</th>\n",
       "      <th>freq_aware_loss</th>\n",
       "      <th>preact_acc</th>\n",
       "      <th>preact_loss</th>\n",
       "      <th>resnet_acc</th>\n",
       "      <th>resnet_loss</th>\n",
       "      <th>shake-shake_acc</th>\n",
       "      <th>shake-shake_loss</th>\n",
       "      <th>mixup_freq_aware_acc</th>\n",
       "      <th>mixup_freq_aware_loss</th>\n",
       "      <th>mixup_preact_acc</th>\n",
       "      <th>mixup_preact_loss</th>\n",
       "      <th>mixup_resnet_acc</th>\n",
       "      <th>mixup_resnet_loss</th>\n",
       "      <th>mixup_shake-shake_acc</th>\n",
       "      <th>mixup_shake-shake_loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>820.000000</td>\n",
       "      <td>145.000000</td>\n",
       "      <td>145.000000</td>\n",
       "      <td>110.000000</td>\n",
       "      <td>110.000000</td>\n",
       "      <td>120.000000</td>\n",
       "      <td>120.000000</td>\n",
       "      <td>55.000000</td>\n",
       "      <td>55.000000</td>\n",
       "      <td>140.000000</td>\n",
       "      <td>140.000000</td>\n",
       "      <td>110.000000</td>\n",
       "      <td>110.000000</td>\n",
       "      <td>100.000000</td>\n",
       "      <td>100.000000</td>\n",
       "      <td>40.000000</td>\n",
       "      <td>40.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>124.756098</td>\n",
       "      <td>0.788738</td>\n",
       "      <td>0.799398</td>\n",
       "      <td>0.792469</td>\n",
       "      <td>0.769376</td>\n",
       "      <td>0.792061</td>\n",
       "      <td>0.770563</td>\n",
       "      <td>0.788891</td>\n",
       "      <td>0.772895</td>\n",
       "      <td>0.807194</td>\n",
       "      <td>0.581980</td>\n",
       "      <td>0.811183</td>\n",
       "      <td>0.573274</td>\n",
       "      <td>0.812631</td>\n",
       "      <td>0.566406</td>\n",
       "      <td>0.796434</td>\n",
       "      <td>0.619739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>80.061265</td>\n",
       "      <td>0.019628</td>\n",
       "      <td>0.104748</td>\n",
       "      <td>0.019122</td>\n",
       "      <td>0.079747</td>\n",
       "      <td>0.019707</td>\n",
       "      <td>0.089794</td>\n",
       "      <td>0.009392</td>\n",
       "      <td>0.075952</td>\n",
       "      <td>0.011745</td>\n",
       "      <td>0.044655</td>\n",
       "      <td>0.010282</td>\n",
       "      <td>0.047940</td>\n",
       "      <td>0.012472</td>\n",
       "      <td>0.051512</td>\n",
       "      <td>0.006793</td>\n",
       "      <td>0.042061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>min</th>\n",
       "      <td>31.000000</td>\n",
       "      <td>0.741458</td>\n",
       "      <td>0.634261</td>\n",
       "      <td>0.734050</td>\n",
       "      <td>0.641668</td>\n",
       "      <td>0.732616</td>\n",
       "      <td>0.630169</td>\n",
       "      <td>0.767025</td>\n",
       "      <td>0.660894</td>\n",
       "      <td>0.786380</td>\n",
       "      <td>0.503275</td>\n",
       "      <td>0.789964</td>\n",
       "      <td>0.493651</td>\n",
       "      <td>0.785663</td>\n",
       "      <td>0.497915</td>\n",
       "      <td>0.784229</td>\n",
       "      <td>0.551463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25%</th>\n",
       "      <td>55.000000</td>\n",
       "      <td>0.772760</td>\n",
       "      <td>0.703928</td>\n",
       "      <td>0.788710</td>\n",
       "      <td>0.704974</td>\n",
       "      <td>0.787336</td>\n",
       "      <td>0.695941</td>\n",
       "      <td>0.783751</td>\n",
       "      <td>0.715602</td>\n",
       "      <td>0.798268</td>\n",
       "      <td>0.542032</td>\n",
       "      <td>0.802867</td>\n",
       "      <td>0.532193</td>\n",
       "      <td>0.805317</td>\n",
       "      <td>0.518200</td>\n",
       "      <td>0.791697</td>\n",
       "      <td>0.584142</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50%</th>\n",
       "      <td>103.000000</td>\n",
       "      <td>0.793787</td>\n",
       "      <td>0.779704</td>\n",
       "      <td>0.799881</td>\n",
       "      <td>0.761498</td>\n",
       "      <td>0.797969</td>\n",
       "      <td>0.765923</td>\n",
       "      <td>0.791398</td>\n",
       "      <td>0.744761</td>\n",
       "      <td>0.803584</td>\n",
       "      <td>0.582999</td>\n",
       "      <td>0.811111</td>\n",
       "      <td>0.573957</td>\n",
       "      <td>0.814934</td>\n",
       "      <td>0.556628</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.612855</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75%</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>0.804779</td>\n",
       "      <td>0.908922</td>\n",
       "      <td>0.804301</td>\n",
       "      <td>0.828078</td>\n",
       "      <td>0.805795</td>\n",
       "      <td>0.813759</td>\n",
       "      <td>0.795579</td>\n",
       "      <td>0.823682</td>\n",
       "      <td>0.817742</td>\n",
       "      <td>0.618230</td>\n",
       "      <td>0.819713</td>\n",
       "      <td>0.613624</td>\n",
       "      <td>0.822521</td>\n",
       "      <td>0.608083</td>\n",
       "      <td>0.801553</td>\n",
       "      <td>0.663111</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>263.000000</td>\n",
       "      <td>0.822939</td>\n",
       "      <td>0.993042</td>\n",
       "      <td>0.814098</td>\n",
       "      <td>0.948187</td>\n",
       "      <td>0.815054</td>\n",
       "      <td>0.983256</td>\n",
       "      <td>0.804062</td>\n",
       "      <td>0.947732</td>\n",
       "      <td>0.832258</td>\n",
       "      <td>0.674618</td>\n",
       "      <td>0.831302</td>\n",
       "      <td>0.679635</td>\n",
       "      <td>0.832497</td>\n",
       "      <td>0.673320</td>\n",
       "      <td>0.810275</td>\n",
       "      <td>0.681489</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           config  freq_aware_acc  freq_aware_loss  preact_acc  preact_loss  \\\n",
       "count  820.000000      145.000000       145.000000  110.000000   110.000000   \n",
       "mean   124.756098        0.788738         0.799398    0.792469     0.769376   \n",
       "std     80.061265        0.019628         0.104748    0.019122     0.079747   \n",
       "min     31.000000        0.741458         0.634261    0.734050     0.641668   \n",
       "25%     55.000000        0.772760         0.703928    0.788710     0.704974   \n",
       "50%    103.000000        0.793787         0.779704    0.799881     0.761498   \n",
       "75%    199.000000        0.804779         0.908922    0.804301     0.828078   \n",
       "max    263.000000        0.822939         0.993042    0.814098     0.948187   \n",
       "\n",
       "       resnet_acc  resnet_loss  shake-shake_acc  shake-shake_loss  \\\n",
       "count  120.000000   120.000000        55.000000         55.000000   \n",
       "mean     0.792061     0.770563         0.788891          0.772895   \n",
       "std      0.019707     0.089794         0.009392          0.075952   \n",
       "min      0.732616     0.630169         0.767025          0.660894   \n",
       "25%      0.787336     0.695941         0.783751          0.715602   \n",
       "50%      0.797969     0.765923         0.791398          0.744761   \n",
       "75%      0.805795     0.813759         0.795579          0.823682   \n",
       "max      0.815054     0.983256         0.804062          0.947732   \n",
       "\n",
       "       mixup_freq_aware_acc  mixup_freq_aware_loss  mixup_preact_acc  \\\n",
       "count            140.000000             140.000000        110.000000   \n",
       "mean               0.807194               0.581980          0.811183   \n",
       "std                0.011745               0.044655          0.010282   \n",
       "min                0.786380               0.503275          0.789964   \n",
       "25%                0.798268               0.542032          0.802867   \n",
       "50%                0.803584               0.582999          0.811111   \n",
       "75%                0.817742               0.618230          0.819713   \n",
       "max                0.832258               0.674618          0.831302   \n",
       "\n",
       "       mixup_preact_loss  mixup_resnet_acc  mixup_resnet_loss  \\\n",
       "count         110.000000        100.000000         100.000000   \n",
       "mean            0.573274          0.812631           0.566406   \n",
       "std             0.047940          0.012472           0.051512   \n",
       "min             0.493651          0.785663           0.497915   \n",
       "25%             0.532193          0.805317           0.518200   \n",
       "50%             0.573957          0.814934           0.556628   \n",
       "75%             0.613624          0.822521           0.608083   \n",
       "max             0.679635          0.832497           0.673320   \n",
       "\n",
       "       mixup_shake-shake_acc  mixup_shake-shake_loss  \n",
       "count              40.000000               40.000000  \n",
       "mean                0.796434                0.619739  \n",
       "std                 0.006793                0.042061  \n",
       "min                 0.784229                0.551463  \n",
       "25%                 0.791697                0.584142  \n",
       "50%                 0.795938                0.612855  \n",
       "75%                 0.801553                0.663111  \n",
       "max                 0.810275                0.681489  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df=pd.DataFrame(saml)\n",
    "df.describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">freq_aware_loss</th>\n",
       "      <th colspan=\"2\" halign=\"left\">preact_loss</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"2\" halign=\"left\">mixup_resnet_loss</th>\n",
       "      <th colspan=\"8\" halign=\"left\">mixup_shake-shake_loss</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>...</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>config</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.770614</td>\n",
       "      <td>0.030166</td>\n",
       "      <td>0.729745</td>\n",
       "      <td>0.737413</td>\n",
       "      <td>0.777868</td>\n",
       "      <td>0.790988</td>\n",
       "      <td>0.822048</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.789970</td>\n",
       "      <td>...</td>\n",
       "      <td>0.617033</td>\n",
       "      <td>0.622937</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.611357</td>\n",
       "      <td>0.005236</td>\n",
       "      <td>0.602194</td>\n",
       "      <td>0.612562</td>\n",
       "      <td>0.612691</td>\n",
       "      <td>0.614148</td>\n",
       "      <td>0.615187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.770898</td>\n",
       "      <td>0.025666</td>\n",
       "      <td>0.717427</td>\n",
       "      <td>0.751015</td>\n",
       "      <td>0.768750</td>\n",
       "      <td>0.790711</td>\n",
       "      <td>0.819730</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.767481</td>\n",
       "      <td>...</td>\n",
       "      <td>0.584980</td>\n",
       "      <td>0.592368</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.578368</td>\n",
       "      <td>0.005430</td>\n",
       "      <td>0.571583</td>\n",
       "      <td>0.574304</td>\n",
       "      <td>0.579276</td>\n",
       "      <td>0.581734</td>\n",
       "      <td>0.584945</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.662988</td>\n",
       "      <td>0.018167</td>\n",
       "      <td>0.638894</td>\n",
       "      <td>0.650991</td>\n",
       "      <td>0.660299</td>\n",
       "      <td>0.676483</td>\n",
       "      <td>0.694795</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.665681</td>\n",
       "      <td>...</td>\n",
       "      <td>0.527776</td>\n",
       "      <td>0.534370</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.684041</td>\n",
       "      <td>0.038189</td>\n",
       "      <td>0.634261</td>\n",
       "      <td>0.648982</td>\n",
       "      <td>0.691046</td>\n",
       "      <td>0.711735</td>\n",
       "      <td>0.736706</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.698109</td>\n",
       "      <td>...</td>\n",
       "      <td>0.515090</td>\n",
       "      <td>0.516394</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.558262</td>\n",
       "      <td>0.006369</td>\n",
       "      <td>0.551463</td>\n",
       "      <td>0.552383</td>\n",
       "      <td>0.558752</td>\n",
       "      <td>0.562489</td>\n",
       "      <td>0.566223</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.681233</td>\n",
       "      <td>0.025952</td>\n",
       "      <td>0.657783</td>\n",
       "      <td>0.667837</td>\n",
       "      <td>0.675577</td>\n",
       "      <td>0.683741</td>\n",
       "      <td>0.748395</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.685257</td>\n",
       "      <td>...</td>\n",
       "      <td>0.527011</td>\n",
       "      <td>0.527414</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.688836</td>\n",
       "      <td>0.013993</td>\n",
       "      <td>0.673477</td>\n",
       "      <td>0.679405</td>\n",
       "      <td>0.681320</td>\n",
       "      <td>0.699547</td>\n",
       "      <td>0.713777</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.713787</td>\n",
       "      <td>...</td>\n",
       "      <td>0.523185</td>\n",
       "      <td>0.541266</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.593425</td>\n",
       "      <td>0.008312</td>\n",
       "      <td>0.579059</td>\n",
       "      <td>0.593483</td>\n",
       "      <td>0.597603</td>\n",
       "      <td>0.597725</td>\n",
       "      <td>0.599256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.702079</td>\n",
       "      <td>0.015315</td>\n",
       "      <td>0.682151</td>\n",
       "      <td>0.699399</td>\n",
       "      <td>0.699908</td>\n",
       "      <td>0.703928</td>\n",
       "      <td>0.725010</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.734750</td>\n",
       "      <td>...</td>\n",
       "      <td>0.531115</td>\n",
       "      <td>0.531608</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.612278</td>\n",
       "      <td>0.002690</td>\n",
       "      <td>0.608457</td>\n",
       "      <td>0.610664</td>\n",
       "      <td>0.613019</td>\n",
       "      <td>0.614318</td>\n",
       "      <td>0.614929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>167</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.818964</td>\n",
       "      <td>0.043424</td>\n",
       "      <td>0.766456</td>\n",
       "      <td>0.780439</td>\n",
       "      <td>0.817475</td>\n",
       "      <td>0.859172</td>\n",
       "      <td>0.873979</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.794051</td>\n",
       "      <td>...</td>\n",
       "      <td>0.563425</td>\n",
       "      <td>0.569016</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.670061</td>\n",
       "      <td>0.011655</td>\n",
       "      <td>0.651378</td>\n",
       "      <td>0.668975</td>\n",
       "      <td>0.670267</td>\n",
       "      <td>0.678931</td>\n",
       "      <td>0.680756</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>199</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.886705</td>\n",
       "      <td>0.046051</td>\n",
       "      <td>0.834779</td>\n",
       "      <td>0.845474</td>\n",
       "      <td>0.882051</td>\n",
       "      <td>0.919660</td>\n",
       "      <td>0.971466</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.820249</td>\n",
       "      <td>...</td>\n",
       "      <td>0.569751</td>\n",
       "      <td>0.585382</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.673076</td>\n",
       "      <td>0.007733</td>\n",
       "      <td>0.661157</td>\n",
       "      <td>0.670392</td>\n",
       "      <td>0.676140</td>\n",
       "      <td>0.676204</td>\n",
       "      <td>0.681489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.929356</td>\n",
       "      <td>0.019616</td>\n",
       "      <td>0.906238</td>\n",
       "      <td>0.915370</td>\n",
       "      <td>0.924442</td>\n",
       "      <td>0.937411</td>\n",
       "      <td>0.980412</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.889962</td>\n",
       "      <td>...</td>\n",
       "      <td>0.617367</td>\n",
       "      <td>0.628668</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.661082</td>\n",
       "      <td>0.011594</td>\n",
       "      <td>0.644707</td>\n",
       "      <td>0.657377</td>\n",
       "      <td>0.658935</td>\n",
       "      <td>0.670748</td>\n",
       "      <td>0.673644</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.937862</td>\n",
       "      <td>0.032029</td>\n",
       "      <td>0.890468</td>\n",
       "      <td>0.912199</td>\n",
       "      <td>0.928099</td>\n",
       "      <td>0.966888</td>\n",
       "      <td>0.993042</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.903839</td>\n",
       "      <td>...</td>\n",
       "      <td>0.671578</td>\n",
       "      <td>0.673320</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>11 rows × 64 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       freq_aware_loss                                                    \\\n",
       "                 count      mean       std       min       25%       50%   \n",
       "config                                                                     \n",
       "31                20.0  0.770614  0.030166  0.729745  0.737413  0.777868   \n",
       "39                20.0  0.770898  0.025666  0.717427  0.751015  0.768750   \n",
       "55                10.0  0.662988  0.018167  0.638894  0.650991  0.660299   \n",
       "71                10.0  0.684041  0.038189  0.634261  0.648982  0.691046   \n",
       "87                10.0  0.681233  0.025952  0.657783  0.667837  0.675577   \n",
       "103               10.0  0.688836  0.013993  0.673477  0.679405  0.681320   \n",
       "135                5.0  0.702079  0.015315  0.682151  0.699399  0.699908   \n",
       "167               10.0  0.818964  0.043424  0.766456  0.780439  0.817475   \n",
       "199               10.0  0.886705  0.046051  0.834779  0.845474  0.882051   \n",
       "231               20.0  0.929356  0.019616  0.906238  0.915370  0.924442   \n",
       "263               20.0  0.937862  0.032029  0.890468  0.912199  0.928099   \n",
       "\n",
       "                           preact_loss            ... mixup_resnet_loss  \\\n",
       "             75%       max       count      mean  ...               75%   \n",
       "config                                            ...                     \n",
       "31      0.790988  0.822048        10.0  0.789970  ...          0.617033   \n",
       "39      0.790711  0.819730        10.0  0.767481  ...          0.584980   \n",
       "55      0.676483  0.694795        10.0  0.665681  ...          0.527776   \n",
       "71      0.711735  0.736706        10.0  0.698109  ...          0.515090   \n",
       "87      0.683741  0.748395        10.0  0.685257  ...          0.527011   \n",
       "103     0.699547  0.713777        10.0  0.713787  ...          0.523185   \n",
       "135     0.703928  0.725010        10.0  0.734750  ...          0.531115   \n",
       "167     0.859172  0.873979        10.0  0.794051  ...          0.563425   \n",
       "199     0.919660  0.971466        10.0  0.820249  ...          0.569751   \n",
       "231     0.937411  0.980412        10.0  0.889962  ...          0.617367   \n",
       "263     0.966888  0.993042        10.0  0.903839  ...          0.671578   \n",
       "\n",
       "                 mixup_shake-shake_loss                                \\\n",
       "             max                  count      mean       std       min   \n",
       "config                                                                  \n",
       "31      0.622937                    5.0  0.611357  0.005236  0.602194   \n",
       "39      0.592368                    5.0  0.578368  0.005430  0.571583   \n",
       "55      0.534370                    0.0       NaN       NaN       NaN   \n",
       "71      0.516394                    5.0  0.558262  0.006369  0.551463   \n",
       "87      0.527414                    0.0       NaN       NaN       NaN   \n",
       "103     0.541266                    5.0  0.593425  0.008312  0.579059   \n",
       "135     0.531608                    5.0  0.612278  0.002690  0.608457   \n",
       "167     0.569016                    5.0  0.670061  0.011655  0.651378   \n",
       "199     0.585382                    5.0  0.673076  0.007733  0.661157   \n",
       "231     0.628668                    5.0  0.661082  0.011594  0.644707   \n",
       "263     0.673320                    0.0       NaN       NaN       NaN   \n",
       "\n",
       "                                                \n",
       "             25%       50%       75%       max  \n",
       "config                                          \n",
       "31      0.612562  0.612691  0.614148  0.615187  \n",
       "39      0.574304  0.579276  0.581734  0.584945  \n",
       "55           NaN       NaN       NaN       NaN  \n",
       "71      0.552383  0.558752  0.562489  0.566223  \n",
       "87           NaN       NaN       NaN       NaN  \n",
       "103     0.593483  0.597603  0.597725  0.599256  \n",
       "135     0.610664  0.613019  0.614318  0.614929  \n",
       "167     0.668975  0.670267  0.678931  0.680756  \n",
       "199     0.670392  0.676140  0.676204  0.681489  \n",
       "231     0.657377  0.658935  0.670748  0.673644  \n",
       "263          NaN       NaN       NaN       NaN  \n",
       "\n",
       "[11 rows x 64 columns]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/khaled/miniconda3/envs/build_kofta/lib/python3.6/site-packages/numpy/core/numeric.py:492: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f05306664e0>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "gall=df[[k for k in keys_gather if \"loss\" in k]+[\"config\"]].groupby([\"config\"])\n",
    "#g=gall[gall[\"use_mixup\"]==True]\n",
    "g=gall\n",
    "display(g.describe())\n",
    "means = g.mean()\n",
    "errors = g.std()\n",
    "\n",
    "\n",
    "p = means.plot(figsize=(16,12), yerr = errors,legend=True,alpha=0.8)\n",
    "#reset color cycle so that the marker colors match\n",
    "#ax.set_prop_cycle(None)\n",
    "#plot the markers\n",
    "#means.plot(figsize=(4,3.2), style=['^-', 'o-', 'x-'], markersize=2, ax = ax)\n",
    "#p.set_xticks(range(-7,15));\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Filters changed to 1x1\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#p.set_ylim([0.6,1.0])\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">freq_aware_acc</th>\n",
       "      <th colspan=\"2\" halign=\"left\">preact_acc</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"2\" halign=\"left\">mixup_resnet_acc</th>\n",
       "      <th colspan=\"8\" halign=\"left\">mixup_shake-shake_acc</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>...</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>config</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.756726</td>\n",
       "      <td>0.006381</td>\n",
       "      <td>0.741458</td>\n",
       "      <td>0.753226</td>\n",
       "      <td>0.757587</td>\n",
       "      <td>0.762067</td>\n",
       "      <td>0.765114</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.749104</td>\n",
       "      <td>...</td>\n",
       "      <td>0.799821</td>\n",
       "      <td>0.802151</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.785806</td>\n",
       "      <td>0.001989</td>\n",
       "      <td>0.784229</td>\n",
       "      <td>0.784707</td>\n",
       "      <td>0.785424</td>\n",
       "      <td>0.785424</td>\n",
       "      <td>0.789247</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.765352</td>\n",
       "      <td>0.008216</td>\n",
       "      <td>0.749582</td>\n",
       "      <td>0.760514</td>\n",
       "      <td>0.766308</td>\n",
       "      <td>0.772401</td>\n",
       "      <td>0.778256</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.762031</td>\n",
       "      <td>...</td>\n",
       "      <td>0.813859</td>\n",
       "      <td>0.816487</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.799092</td>\n",
       "      <td>0.003888</td>\n",
       "      <td>0.792593</td>\n",
       "      <td>0.798566</td>\n",
       "      <td>0.800717</td>\n",
       "      <td>0.801195</td>\n",
       "      <td>0.802389</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.803297</td>\n",
       "      <td>0.003902</td>\n",
       "      <td>0.797133</td>\n",
       "      <td>0.800418</td>\n",
       "      <td>0.803465</td>\n",
       "      <td>0.806511</td>\n",
       "      <td>0.808841</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.802437</td>\n",
       "      <td>...</td>\n",
       "      <td>0.827121</td>\n",
       "      <td>0.830346</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.801075</td>\n",
       "      <td>0.008638</td>\n",
       "      <td>0.791398</td>\n",
       "      <td>0.794026</td>\n",
       "      <td>0.798327</td>\n",
       "      <td>0.807527</td>\n",
       "      <td>0.814098</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.799594</td>\n",
       "      <td>...</td>\n",
       "      <td>0.827897</td>\n",
       "      <td>0.832497</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.805591</td>\n",
       "      <td>0.003173</td>\n",
       "      <td>0.801912</td>\n",
       "      <td>0.803584</td>\n",
       "      <td>0.805735</td>\n",
       "      <td>0.806452</td>\n",
       "      <td>0.810275</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.810705</td>\n",
       "      <td>0.009786</td>\n",
       "      <td>0.789964</td>\n",
       "      <td>0.807766</td>\n",
       "      <td>0.813262</td>\n",
       "      <td>0.817145</td>\n",
       "      <td>0.822939</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.805018</td>\n",
       "      <td>...</td>\n",
       "      <td>0.826523</td>\n",
       "      <td>0.828196</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.807407</td>\n",
       "      <td>0.003398</td>\n",
       "      <td>0.802628</td>\n",
       "      <td>0.804480</td>\n",
       "      <td>0.807288</td>\n",
       "      <td>0.810394</td>\n",
       "      <td>0.811947</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.803345</td>\n",
       "      <td>...</td>\n",
       "      <td>0.821744</td>\n",
       "      <td>0.822222</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.796655</td>\n",
       "      <td>0.002607</td>\n",
       "      <td>0.793070</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.796416</td>\n",
       "      <td>0.797611</td>\n",
       "      <td>0.800239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.807885</td>\n",
       "      <td>0.003237</td>\n",
       "      <td>0.803106</td>\n",
       "      <td>0.806213</td>\n",
       "      <td>0.809080</td>\n",
       "      <td>0.809797</td>\n",
       "      <td>0.811231</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.807503</td>\n",
       "      <td>...</td>\n",
       "      <td>0.820789</td>\n",
       "      <td>0.821266</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.796559</td>\n",
       "      <td>0.002080</td>\n",
       "      <td>0.795221</td>\n",
       "      <td>0.795460</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.800239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>167</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.802198</td>\n",
       "      <td>0.011125</td>\n",
       "      <td>0.782079</td>\n",
       "      <td>0.795818</td>\n",
       "      <td>0.804421</td>\n",
       "      <td>0.811111</td>\n",
       "      <td>0.815293</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.802413</td>\n",
       "      <td>...</td>\n",
       "      <td>0.814576</td>\n",
       "      <td>0.815293</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.789056</td>\n",
       "      <td>0.001571</td>\n",
       "      <td>0.786858</td>\n",
       "      <td>0.788769</td>\n",
       "      <td>0.788769</td>\n",
       "      <td>0.789725</td>\n",
       "      <td>0.791159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>199</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.789916</td>\n",
       "      <td>0.009681</td>\n",
       "      <td>0.769176</td>\n",
       "      <td>0.785305</td>\n",
       "      <td>0.790800</td>\n",
       "      <td>0.796774</td>\n",
       "      <td>0.802151</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.803274</td>\n",
       "      <td>...</td>\n",
       "      <td>0.818638</td>\n",
       "      <td>0.821266</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.794886</td>\n",
       "      <td>0.002532</td>\n",
       "      <td>0.791876</td>\n",
       "      <td>0.793548</td>\n",
       "      <td>0.794504</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.798566</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.791505</td>\n",
       "      <td>0.004963</td>\n",
       "      <td>0.776583</td>\n",
       "      <td>0.788292</td>\n",
       "      <td>0.792234</td>\n",
       "      <td>0.794026</td>\n",
       "      <td>0.800717</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.792378</td>\n",
       "      <td>...</td>\n",
       "      <td>0.807766</td>\n",
       "      <td>0.809080</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.803823</td>\n",
       "      <td>0.002557</td>\n",
       "      <td>0.801434</td>\n",
       "      <td>0.801912</td>\n",
       "      <td>0.802628</td>\n",
       "      <td>0.806213</td>\n",
       "      <td>0.806930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.795496</td>\n",
       "      <td>0.007493</td>\n",
       "      <td>0.784468</td>\n",
       "      <td>0.791039</td>\n",
       "      <td>0.795221</td>\n",
       "      <td>0.799343</td>\n",
       "      <td>0.809080</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.790060</td>\n",
       "      <td>...</td>\n",
       "      <td>0.790621</td>\n",
       "      <td>0.791637</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>11 rows × 64 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       freq_aware_acc                                                    \\\n",
       "                count      mean       std       min       25%       50%   \n",
       "config                                                                    \n",
       "31               20.0  0.756726  0.006381  0.741458  0.753226  0.757587   \n",
       "39               20.0  0.765352  0.008216  0.749582  0.760514  0.766308   \n",
       "55               10.0  0.803297  0.003902  0.797133  0.800418  0.803465   \n",
       "71               10.0  0.801075  0.008638  0.791398  0.794026  0.798327   \n",
       "87               10.0  0.810705  0.009786  0.789964  0.807766  0.813262   \n",
       "103              10.0  0.807407  0.003398  0.802628  0.804480  0.807288   \n",
       "135               5.0  0.807885  0.003237  0.803106  0.806213  0.809080   \n",
       "167              10.0  0.802198  0.011125  0.782079  0.795818  0.804421   \n",
       "199              10.0  0.789916  0.009681  0.769176  0.785305  0.790800   \n",
       "231              20.0  0.791505  0.004963  0.776583  0.788292  0.792234   \n",
       "263              20.0  0.795496  0.007493  0.784468  0.791039  0.795221   \n",
       "\n",
       "                           preact_acc            ... mixup_resnet_acc  \\\n",
       "             75%       max      count      mean  ...              75%   \n",
       "config                                           ...                    \n",
       "31      0.762067  0.765114       10.0  0.749104  ...         0.799821   \n",
       "39      0.772401  0.778256       10.0  0.762031  ...         0.813859   \n",
       "55      0.806511  0.808841       10.0  0.802437  ...         0.827121   \n",
       "71      0.807527  0.814098       10.0  0.799594  ...         0.827897   \n",
       "87      0.817145  0.822939       10.0  0.805018  ...         0.826523   \n",
       "103     0.810394  0.811947       10.0  0.803345  ...         0.821744   \n",
       "135     0.809797  0.811231       10.0  0.807503  ...         0.820789   \n",
       "167     0.811111  0.815293       10.0  0.802413  ...         0.814576   \n",
       "199     0.796774  0.802151       10.0  0.803274  ...         0.818638   \n",
       "231     0.794026  0.800717       10.0  0.792378  ...         0.807766   \n",
       "263     0.799343  0.809080       10.0  0.790060  ...         0.790621   \n",
       "\n",
       "                 mixup_shake-shake_acc                                \\\n",
       "             max                 count      mean       std       min   \n",
       "config                                                                 \n",
       "31      0.802151                   5.0  0.785806  0.001989  0.784229   \n",
       "39      0.816487                   5.0  0.799092  0.003888  0.792593   \n",
       "55      0.830346                   0.0       NaN       NaN       NaN   \n",
       "71      0.832497                   5.0  0.805591  0.003173  0.801912   \n",
       "87      0.828196                   0.0       NaN       NaN       NaN   \n",
       "103     0.822222                   5.0  0.796655  0.002607  0.793070   \n",
       "135     0.821266                   5.0  0.796559  0.002080  0.795221   \n",
       "167     0.815293                   5.0  0.789056  0.001571  0.786858   \n",
       "199     0.821266                   5.0  0.794886  0.002532  0.791876   \n",
       "231     0.809080                   5.0  0.803823  0.002557  0.801434   \n",
       "263     0.791637                   0.0       NaN       NaN       NaN   \n",
       "\n",
       "                                                \n",
       "             25%       50%       75%       max  \n",
       "config                                          \n",
       "31      0.784707  0.785424  0.785424  0.789247  \n",
       "39      0.798566  0.800717  0.801195  0.802389  \n",
       "55           NaN       NaN       NaN       NaN  \n",
       "71      0.803584  0.805735  0.806452  0.810275  \n",
       "87           NaN       NaN       NaN       NaN  \n",
       "103     0.795938  0.796416  0.797611  0.800239  \n",
       "135     0.795460  0.795938  0.795938  0.800239  \n",
       "167     0.788769  0.788769  0.789725  0.791159  \n",
       "199     0.793548  0.794504  0.795938  0.798566  \n",
       "231     0.801912  0.802628  0.806213  0.806930  \n",
       "263          NaN       NaN       NaN       NaN  \n",
       "\n",
       "[11 rows x 64 columns]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f0530697550>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "gall=df[[k for k in keys_gather if \"acc\" in k]+[\"config\"]].groupby([\"config\"])\n",
    "#g=gall[gall[\"use_mixup\"]==True]\n",
    "g=gall\n",
    "display(g.describe())\n",
    "means = g.mean()\n",
    "errors = g.std()\n",
    "\n",
    "\n",
    "p = means.plot(figsize=(16,12), yerr = errors,legend=True,alpha=0.8)\n",
    "#reset color cycle so that the marker colors match\n",
    "#ax.set_prop_cycle(None)\n",
    "#plot the markers\n",
    "#means.plot(figsize=(4,3.2), style=['^-', 'o-', 'x-'], markersize=2, ax = ax)\n",
    "#p.set_xticks(range(-7,15));\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Filters changed to 1x1\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#p.set_ylim([0.6,1.0])\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<pandas.core.groupby.generic.DataFrameGroupBy object at 0x7f05306ac4e0>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gall"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# no mixy mixy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['aFAResNet', 'aPreActResNet', 'aResNet', 'aShake-Shake', 'aconfig']\n",
      "['FAResNet', 'PreActResNet', 'ResNet', 'Shake-Shake', 'config']\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">FAResNet</th>\n",
       "      <th colspan=\"2\" halign=\"left\">PreActResNet</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"2\" halign=\"left\">ResNet</th>\n",
       "      <th colspan=\"8\" halign=\"left\">Shake-Shake</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>...</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>config</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.770614</td>\n",
       "      <td>0.030166</td>\n",
       "      <td>0.729745</td>\n",
       "      <td>0.737413</td>\n",
       "      <td>0.777868</td>\n",
       "      <td>0.790988</td>\n",
       "      <td>0.822048</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.789970</td>\n",
       "      <td>...</td>\n",
       "      <td>0.789636</td>\n",
       "      <td>0.830599</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.708460</td>\n",
       "      <td>0.014066</td>\n",
       "      <td>0.692923</td>\n",
       "      <td>0.703383</td>\n",
       "      <td>0.707273</td>\n",
       "      <td>0.707418</td>\n",
       "      <td>0.731301</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.770898</td>\n",
       "      <td>0.025666</td>\n",
       "      <td>0.717427</td>\n",
       "      <td>0.751015</td>\n",
       "      <td>0.768750</td>\n",
       "      <td>0.790711</td>\n",
       "      <td>0.819730</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.767481</td>\n",
       "      <td>...</td>\n",
       "      <td>0.786325</td>\n",
       "      <td>0.804612</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.719508</td>\n",
       "      <td>0.008548</td>\n",
       "      <td>0.713692</td>\n",
       "      <td>0.714894</td>\n",
       "      <td>0.716304</td>\n",
       "      <td>0.718141</td>\n",
       "      <td>0.734509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.662988</td>\n",
       "      <td>0.018167</td>\n",
       "      <td>0.638894</td>\n",
       "      <td>0.650991</td>\n",
       "      <td>0.660299</td>\n",
       "      <td>0.676483</td>\n",
       "      <td>0.694795</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.665681</td>\n",
       "      <td>...</td>\n",
       "      <td>0.684765</td>\n",
       "      <td>0.965775</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.668623</td>\n",
       "      <td>0.005068</td>\n",
       "      <td>0.660894</td>\n",
       "      <td>0.666812</td>\n",
       "      <td>0.669785</td>\n",
       "      <td>0.671529</td>\n",
       "      <td>0.674094</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.684041</td>\n",
       "      <td>0.038189</td>\n",
       "      <td>0.634261</td>\n",
       "      <td>0.648982</td>\n",
       "      <td>0.691046</td>\n",
       "      <td>0.711735</td>\n",
       "      <td>0.736706</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.698109</td>\n",
       "      <td>...</td>\n",
       "      <td>0.739541</td>\n",
       "      <td>0.748870</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.715803</td>\n",
       "      <td>0.003877</td>\n",
       "      <td>0.711976</td>\n",
       "      <td>0.712951</td>\n",
       "      <td>0.714954</td>\n",
       "      <td>0.717533</td>\n",
       "      <td>0.721603</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.681233</td>\n",
       "      <td>0.025952</td>\n",
       "      <td>0.657783</td>\n",
       "      <td>0.667837</td>\n",
       "      <td>0.675577</td>\n",
       "      <td>0.683741</td>\n",
       "      <td>0.748395</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.685257</td>\n",
       "      <td>...</td>\n",
       "      <td>0.680714</td>\n",
       "      <td>0.704214</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.720765</td>\n",
       "      <td>0.003854</td>\n",
       "      <td>0.716250</td>\n",
       "      <td>0.717679</td>\n",
       "      <td>0.721230</td>\n",
       "      <td>0.722949</td>\n",
       "      <td>0.725716</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.688836</td>\n",
       "      <td>0.013993</td>\n",
       "      <td>0.673477</td>\n",
       "      <td>0.679405</td>\n",
       "      <td>0.681320</td>\n",
       "      <td>0.699547</td>\n",
       "      <td>0.713777</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.713787</td>\n",
       "      <td>...</td>\n",
       "      <td>0.710625</td>\n",
       "      <td>0.717146</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.772047</td>\n",
       "      <td>0.025984</td>\n",
       "      <td>0.737237</td>\n",
       "      <td>0.748785</td>\n",
       "      <td>0.774709</td>\n",
       "      <td>0.793751</td>\n",
       "      <td>0.806021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.702079</td>\n",
       "      <td>0.015315</td>\n",
       "      <td>0.682151</td>\n",
       "      <td>0.699399</td>\n",
       "      <td>0.699908</td>\n",
       "      <td>0.703928</td>\n",
       "      <td>0.725010</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.734750</td>\n",
       "      <td>...</td>\n",
       "      <td>0.792878</td>\n",
       "      <td>0.812694</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.821399</td>\n",
       "      <td>0.009241</td>\n",
       "      <td>0.805429</td>\n",
       "      <td>0.822843</td>\n",
       "      <td>0.824522</td>\n",
       "      <td>0.824894</td>\n",
       "      <td>0.829305</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>167</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.818964</td>\n",
       "      <td>0.043424</td>\n",
       "      <td>0.766456</td>\n",
       "      <td>0.780439</td>\n",
       "      <td>0.817475</td>\n",
       "      <td>0.859172</td>\n",
       "      <td>0.873979</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.794051</td>\n",
       "      <td>...</td>\n",
       "      <td>0.800908</td>\n",
       "      <td>0.832512</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.807010</td>\n",
       "      <td>0.012247</td>\n",
       "      <td>0.794809</td>\n",
       "      <td>0.799633</td>\n",
       "      <td>0.801559</td>\n",
       "      <td>0.814341</td>\n",
       "      <td>0.824707</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>199</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.886705</td>\n",
       "      <td>0.046051</td>\n",
       "      <td>0.834779</td>\n",
       "      <td>0.845474</td>\n",
       "      <td>0.882051</td>\n",
       "      <td>0.919660</td>\n",
       "      <td>0.971466</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.820249</td>\n",
       "      <td>...</td>\n",
       "      <td>0.865542</td>\n",
       "      <td>0.912707</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.871154</td>\n",
       "      <td>0.015312</td>\n",
       "      <td>0.846751</td>\n",
       "      <td>0.868664</td>\n",
       "      <td>0.873771</td>\n",
       "      <td>0.879136</td>\n",
       "      <td>0.887449</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.929356</td>\n",
       "      <td>0.019616</td>\n",
       "      <td>0.906238</td>\n",
       "      <td>0.915370</td>\n",
       "      <td>0.924442</td>\n",
       "      <td>0.937411</td>\n",
       "      <td>0.980412</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.889962</td>\n",
       "      <td>...</td>\n",
       "      <td>0.910561</td>\n",
       "      <td>0.923726</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.925030</td>\n",
       "      <td>0.018688</td>\n",
       "      <td>0.902550</td>\n",
       "      <td>0.910103</td>\n",
       "      <td>0.927626</td>\n",
       "      <td>0.937140</td>\n",
       "      <td>0.947732</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.937862</td>\n",
       "      <td>0.032029</td>\n",
       "      <td>0.890468</td>\n",
       "      <td>0.912199</td>\n",
       "      <td>0.928099</td>\n",
       "      <td>0.966888</td>\n",
       "      <td>0.993042</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.903839</td>\n",
       "      <td>...</td>\n",
       "      <td>0.950874</td>\n",
       "      <td>0.983256</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>11 rows × 32 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       FAResNet                                                              \\\n",
       "          count      mean       std       min       25%       50%       75%   \n",
       "config                                                                        \n",
       "31         20.0  0.770614  0.030166  0.729745  0.737413  0.777868  0.790988   \n",
       "39         20.0  0.770898  0.025666  0.717427  0.751015  0.768750  0.790711   \n",
       "55         10.0  0.662988  0.018167  0.638894  0.650991  0.660299  0.676483   \n",
       "71         10.0  0.684041  0.038189  0.634261  0.648982  0.691046  0.711735   \n",
       "87         10.0  0.681233  0.025952  0.657783  0.667837  0.675577  0.683741   \n",
       "103        10.0  0.688836  0.013993  0.673477  0.679405  0.681320  0.699547   \n",
       "135         5.0  0.702079  0.015315  0.682151  0.699399  0.699908  0.703928   \n",
       "167        10.0  0.818964  0.043424  0.766456  0.780439  0.817475  0.859172   \n",
       "199        10.0  0.886705  0.046051  0.834779  0.845474  0.882051  0.919660   \n",
       "231        20.0  0.929356  0.019616  0.906238  0.915370  0.924442  0.937411   \n",
       "263        20.0  0.937862  0.032029  0.890468  0.912199  0.928099  0.966888   \n",
       "\n",
       "                 PreActResNet            ...    ResNet           Shake-Shake  \\\n",
       "             max        count      mean  ...       75%       max       count   \n",
       "config                                   ...                                   \n",
       "31      0.822048         10.0  0.789970  ...  0.789636  0.830599         5.0   \n",
       "39      0.819730         10.0  0.767481  ...  0.786325  0.804612         5.0   \n",
       "55      0.694795         10.0  0.665681  ...  0.684765  0.965775         5.0   \n",
       "71      0.736706         10.0  0.698109  ...  0.739541  0.748870         5.0   \n",
       "87      0.748395         10.0  0.685257  ...  0.680714  0.704214         5.0   \n",
       "103     0.713777         10.0  0.713787  ...  0.710625  0.717146        10.0   \n",
       "135     0.725010         10.0  0.734750  ...  0.792878  0.812694         5.0   \n",
       "167     0.873979         10.0  0.794051  ...  0.800908  0.832512         5.0   \n",
       "199     0.971466         10.0  0.820249  ...  0.865542  0.912707         5.0   \n",
       "231     0.980412         10.0  0.889962  ...  0.910561  0.923726         5.0   \n",
       "263     0.993042         10.0  0.903839  ...  0.950874  0.983256         0.0   \n",
       "\n",
       "                                                                              \n",
       "            mean       std       min       25%       50%       75%       max  \n",
       "config                                                                        \n",
       "31      0.708460  0.014066  0.692923  0.703383  0.707273  0.707418  0.731301  \n",
       "39      0.719508  0.008548  0.713692  0.714894  0.716304  0.718141  0.734509  \n",
       "55      0.668623  0.005068  0.660894  0.666812  0.669785  0.671529  0.674094  \n",
       "71      0.715803  0.003877  0.711976  0.712951  0.714954  0.717533  0.721603  \n",
       "87      0.720765  0.003854  0.716250  0.717679  0.721230  0.722949  0.725716  \n",
       "103     0.772047  0.025984  0.737237  0.748785  0.774709  0.793751  0.806021  \n",
       "135     0.821399  0.009241  0.805429  0.822843  0.824522  0.824894  0.829305  \n",
       "167     0.807010  0.012247  0.794809  0.799633  0.801559  0.814341  0.824707  \n",
       "199     0.871154  0.015312  0.846751  0.868664  0.873771  0.879136  0.887449  \n",
       "231     0.925030  0.018688  0.902550  0.910103  0.927626  0.937140  0.947732  \n",
       "263          NaN       NaN       NaN       NaN       NaN       NaN       NaN  \n",
       "\n",
       "[11 rows x 32 columns]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f0530d71dd8>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#saml={\"config\":[],\"use_mixup\":[],\"arch\":[],\"ta\":[],\"tl\":[]}\n",
    "confs_arr=[]\n",
    "for e1 in loader.find_all():\n",
    "    if e1.status=='COMPLETED' and (e1.config.extra_kernal_rf>-7 and e1.config.extra_kernal_rf<5):\n",
    "        #print(e1.id,e1.config.extra_kernal_rf,e1.config.arch,e1.config.use_mixup,e1.status)\n",
    "        pass\n",
    "    else:\n",
    "        continue\n",
    "    if e1.config.use_mixup:\n",
    "        continue\n",
    "    for ta,tl in zip(e1.metrics['testing.accuracy'][345:].values,e1.metrics['testing.loss'][345:].values):\n",
    "    #for ta,tl in zip([np.max(e1.metrics['testing.accuracy'][:].values)],[np.min(e1.metrics['testing.loss'][345:].values)]):\n",
    "        \n",
    "        ids=\"\"\n",
    "        if e1.config.use_mixup:\n",
    "            ids+=\"zmixup_\"\n",
    "        else:\n",
    "            ids+=\"a\"\n",
    "        if \"locpad\" in e1.config.arch:\n",
    "            ids+=\"FAResNet\"\n",
    "        elif \"cp_preactbnresnetshake\"in e1.config.arch:\n",
    "            ids+=\"Shake-Shake\"\n",
    "        elif \"cp_resnet\"==e1.config.arch:\n",
    "            ids+=\"ResNet\"\n",
    "        elif \"preact\"in e1.config.arch:\n",
    "             ids+=\"PreActResNet\"\n",
    "        #ids+=\"_\"\n",
    "        \n",
    "        #saml[\"use_mixup\"].append(e1.config.use_mixup)\n",
    "        #saml[\"arch\"].append(e1.config.arch)\n",
    "        confs_arr.append({\"\"+ids+\"\": tl,\"aconfig\":extra_to_max[e1.config.extra_kernal_rf]})\n",
    "\n",
    "keys_gather=list(set.union(*map(set,[[x for x in a.keys()] for a in confs_arr])))\n",
    "keys_gather.sort()\n",
    "print(keys_gather)\n",
    "saml=dict([(k[1:],[]) for k in keys_gather])\n",
    "for it in confs_arr:\n",
    "    for k in keys_gather:\n",
    "        saml[k[1:]].append(it.get(k))\n",
    "keys_gather=[k[1:]for k in keys_gather]\n",
    "print(keys_gather)\n",
    "\n",
    "\n",
    "#gall=df[[k for k in keys_gather if \"loss\" in k]+[\"config\"]].groupby([\"config\"])\n",
    "#g=gall[gall[\"use_mixup\"]==True]\n",
    "df=pd.DataFrame(saml)\n",
    "\n",
    "g=df.groupby([\"config\"])\n",
    "display(g.describe())\n",
    "means = g.mean()\n",
    "errors = g.std()\n",
    "\n",
    "\n",
    "p = means.plot(figsize=(16,12), yerr = errors,legend=True,alpha=0.8)\n",
    "#reset color cycle so that the marker colors match\n",
    "#ax.set_prop_cycle(None)\n",
    "#plot the markers\n",
    "#means.plot(figsize=(4,3.2), style=['^-', 'o-', 'x-'], markersize=2, ax = ax)\n",
    "#p.set_xticks(range(-7,15));\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Max Receptive Field\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#p.set_ylim([0.6,1.0])\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['aFAResNet', 'aPreActResNet', 'aResNet', 'aShake-Shake', 'aconfig']\n",
      "['FAResNet', 'PreActResNet', 'ResNet', 'Shake-Shake', 'config']\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">FAResNet</th>\n",
       "      <th colspan=\"2\" halign=\"left\">PreActResNet</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"2\" halign=\"left\">ResNet</th>\n",
       "      <th colspan=\"8\" halign=\"left\">Shake-Shake</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>...</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>config</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.770614</td>\n",
       "      <td>0.030166</td>\n",
       "      <td>0.729745</td>\n",
       "      <td>0.737413</td>\n",
       "      <td>0.777868</td>\n",
       "      <td>0.790988</td>\n",
       "      <td>0.822048</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.789970</td>\n",
       "      <td>...</td>\n",
       "      <td>0.789636</td>\n",
       "      <td>0.830599</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.708460</td>\n",
       "      <td>0.014066</td>\n",
       "      <td>0.692923</td>\n",
       "      <td>0.703383</td>\n",
       "      <td>0.707273</td>\n",
       "      <td>0.707418</td>\n",
       "      <td>0.731301</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.770898</td>\n",
       "      <td>0.025666</td>\n",
       "      <td>0.717427</td>\n",
       "      <td>0.751015</td>\n",
       "      <td>0.768750</td>\n",
       "      <td>0.790711</td>\n",
       "      <td>0.819730</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.767481</td>\n",
       "      <td>...</td>\n",
       "      <td>0.786325</td>\n",
       "      <td>0.804612</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.719508</td>\n",
       "      <td>0.008548</td>\n",
       "      <td>0.713692</td>\n",
       "      <td>0.714894</td>\n",
       "      <td>0.716304</td>\n",
       "      <td>0.718141</td>\n",
       "      <td>0.734509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.662988</td>\n",
       "      <td>0.018167</td>\n",
       "      <td>0.638894</td>\n",
       "      <td>0.650991</td>\n",
       "      <td>0.660299</td>\n",
       "      <td>0.676483</td>\n",
       "      <td>0.694795</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.665681</td>\n",
       "      <td>...</td>\n",
       "      <td>0.684765</td>\n",
       "      <td>0.965775</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.668623</td>\n",
       "      <td>0.005068</td>\n",
       "      <td>0.660894</td>\n",
       "      <td>0.666812</td>\n",
       "      <td>0.669785</td>\n",
       "      <td>0.671529</td>\n",
       "      <td>0.674094</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.684041</td>\n",
       "      <td>0.038189</td>\n",
       "      <td>0.634261</td>\n",
       "      <td>0.648982</td>\n",
       "      <td>0.691046</td>\n",
       "      <td>0.711735</td>\n",
       "      <td>0.736706</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.698109</td>\n",
       "      <td>...</td>\n",
       "      <td>0.739541</td>\n",
       "      <td>0.748870</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.715803</td>\n",
       "      <td>0.003877</td>\n",
       "      <td>0.711976</td>\n",
       "      <td>0.712951</td>\n",
       "      <td>0.714954</td>\n",
       "      <td>0.717533</td>\n",
       "      <td>0.721603</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.681233</td>\n",
       "      <td>0.025952</td>\n",
       "      <td>0.657783</td>\n",
       "      <td>0.667837</td>\n",
       "      <td>0.675577</td>\n",
       "      <td>0.683741</td>\n",
       "      <td>0.748395</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.685257</td>\n",
       "      <td>...</td>\n",
       "      <td>0.680714</td>\n",
       "      <td>0.704214</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.720765</td>\n",
       "      <td>0.003854</td>\n",
       "      <td>0.716250</td>\n",
       "      <td>0.717679</td>\n",
       "      <td>0.721230</td>\n",
       "      <td>0.722949</td>\n",
       "      <td>0.725716</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.688836</td>\n",
       "      <td>0.013993</td>\n",
       "      <td>0.673477</td>\n",
       "      <td>0.679405</td>\n",
       "      <td>0.681320</td>\n",
       "      <td>0.699547</td>\n",
       "      <td>0.713777</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.713787</td>\n",
       "      <td>...</td>\n",
       "      <td>0.710625</td>\n",
       "      <td>0.717146</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.772047</td>\n",
       "      <td>0.025984</td>\n",
       "      <td>0.737237</td>\n",
       "      <td>0.748785</td>\n",
       "      <td>0.774709</td>\n",
       "      <td>0.793751</td>\n",
       "      <td>0.806021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.702079</td>\n",
       "      <td>0.015315</td>\n",
       "      <td>0.682151</td>\n",
       "      <td>0.699399</td>\n",
       "      <td>0.699908</td>\n",
       "      <td>0.703928</td>\n",
       "      <td>0.725010</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.734750</td>\n",
       "      <td>...</td>\n",
       "      <td>0.792878</td>\n",
       "      <td>0.812694</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.821399</td>\n",
       "      <td>0.009241</td>\n",
       "      <td>0.805429</td>\n",
       "      <td>0.822843</td>\n",
       "      <td>0.824522</td>\n",
       "      <td>0.824894</td>\n",
       "      <td>0.829305</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>167</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.818964</td>\n",
       "      <td>0.043424</td>\n",
       "      <td>0.766456</td>\n",
       "      <td>0.780439</td>\n",
       "      <td>0.817475</td>\n",
       "      <td>0.859172</td>\n",
       "      <td>0.873979</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.794051</td>\n",
       "      <td>...</td>\n",
       "      <td>0.800908</td>\n",
       "      <td>0.832512</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.807010</td>\n",
       "      <td>0.012247</td>\n",
       "      <td>0.794809</td>\n",
       "      <td>0.799633</td>\n",
       "      <td>0.801559</td>\n",
       "      <td>0.814341</td>\n",
       "      <td>0.824707</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>199</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.886705</td>\n",
       "      <td>0.046051</td>\n",
       "      <td>0.834779</td>\n",
       "      <td>0.845474</td>\n",
       "      <td>0.882051</td>\n",
       "      <td>0.919660</td>\n",
       "      <td>0.971466</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.820249</td>\n",
       "      <td>...</td>\n",
       "      <td>0.865542</td>\n",
       "      <td>0.912707</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.871154</td>\n",
       "      <td>0.015312</td>\n",
       "      <td>0.846751</td>\n",
       "      <td>0.868664</td>\n",
       "      <td>0.873771</td>\n",
       "      <td>0.879136</td>\n",
       "      <td>0.887449</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.929356</td>\n",
       "      <td>0.019616</td>\n",
       "      <td>0.906238</td>\n",
       "      <td>0.915370</td>\n",
       "      <td>0.924442</td>\n",
       "      <td>0.937411</td>\n",
       "      <td>0.980412</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.889962</td>\n",
       "      <td>...</td>\n",
       "      <td>0.910561</td>\n",
       "      <td>0.923726</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.925030</td>\n",
       "      <td>0.018688</td>\n",
       "      <td>0.902550</td>\n",
       "      <td>0.910103</td>\n",
       "      <td>0.927626</td>\n",
       "      <td>0.937140</td>\n",
       "      <td>0.947732</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.937862</td>\n",
       "      <td>0.032029</td>\n",
       "      <td>0.890468</td>\n",
       "      <td>0.912199</td>\n",
       "      <td>0.928099</td>\n",
       "      <td>0.966888</td>\n",
       "      <td>0.993042</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.903839</td>\n",
       "      <td>...</td>\n",
       "      <td>0.950874</td>\n",
       "      <td>0.983256</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>11 rows × 32 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       FAResNet                                                              \\\n",
       "          count      mean       std       min       25%       50%       75%   \n",
       "config                                                                        \n",
       "31         20.0  0.770614  0.030166  0.729745  0.737413  0.777868  0.790988   \n",
       "39         20.0  0.770898  0.025666  0.717427  0.751015  0.768750  0.790711   \n",
       "55         10.0  0.662988  0.018167  0.638894  0.650991  0.660299  0.676483   \n",
       "71         10.0  0.684041  0.038189  0.634261  0.648982  0.691046  0.711735   \n",
       "87         10.0  0.681233  0.025952  0.657783  0.667837  0.675577  0.683741   \n",
       "103        10.0  0.688836  0.013993  0.673477  0.679405  0.681320  0.699547   \n",
       "135         5.0  0.702079  0.015315  0.682151  0.699399  0.699908  0.703928   \n",
       "167        10.0  0.818964  0.043424  0.766456  0.780439  0.817475  0.859172   \n",
       "199        10.0  0.886705  0.046051  0.834779  0.845474  0.882051  0.919660   \n",
       "231        20.0  0.929356  0.019616  0.906238  0.915370  0.924442  0.937411   \n",
       "263        20.0  0.937862  0.032029  0.890468  0.912199  0.928099  0.966888   \n",
       "\n",
       "                 PreActResNet            ...    ResNet           Shake-Shake  \\\n",
       "             max        count      mean  ...       75%       max       count   \n",
       "config                                   ...                                   \n",
       "31      0.822048         10.0  0.789970  ...  0.789636  0.830599         5.0   \n",
       "39      0.819730         10.0  0.767481  ...  0.786325  0.804612         5.0   \n",
       "55      0.694795         10.0  0.665681  ...  0.684765  0.965775         5.0   \n",
       "71      0.736706         10.0  0.698109  ...  0.739541  0.748870         5.0   \n",
       "87      0.748395         10.0  0.685257  ...  0.680714  0.704214         5.0   \n",
       "103     0.713777         10.0  0.713787  ...  0.710625  0.717146        10.0   \n",
       "135     0.725010         10.0  0.734750  ...  0.792878  0.812694         5.0   \n",
       "167     0.873979         10.0  0.794051  ...  0.800908  0.832512         5.0   \n",
       "199     0.971466         10.0  0.820249  ...  0.865542  0.912707         5.0   \n",
       "231     0.980412         10.0  0.889962  ...  0.910561  0.923726         5.0   \n",
       "263     0.993042         10.0  0.903839  ...  0.950874  0.983256         0.0   \n",
       "\n",
       "                                                                              \n",
       "            mean       std       min       25%       50%       75%       max  \n",
       "config                                                                        \n",
       "31      0.708460  0.014066  0.692923  0.703383  0.707273  0.707418  0.731301  \n",
       "39      0.719508  0.008548  0.713692  0.714894  0.716304  0.718141  0.734509  \n",
       "55      0.668623  0.005068  0.660894  0.666812  0.669785  0.671529  0.674094  \n",
       "71      0.715803  0.003877  0.711976  0.712951  0.714954  0.717533  0.721603  \n",
       "87      0.720765  0.003854  0.716250  0.717679  0.721230  0.722949  0.725716  \n",
       "103     0.772047  0.025984  0.737237  0.748785  0.774709  0.793751  0.806021  \n",
       "135     0.821399  0.009241  0.805429  0.822843  0.824522  0.824894  0.829305  \n",
       "167     0.807010  0.012247  0.794809  0.799633  0.801559  0.814341  0.824707  \n",
       "199     0.871154  0.015312  0.846751  0.868664  0.873771  0.879136  0.887449  \n",
       "231     0.925030  0.018688  0.902550  0.910103  0.927626  0.937140  0.947732  \n",
       "263          NaN       NaN       NaN       NaN       NaN       NaN       NaN  \n",
       "\n",
       "[11 rows x 32 columns]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f0530d3d5c0>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#saml={\"config\":[],\"use_mixup\":[],\"arch\":[],\"ta\":[],\"tl\":[]}\n",
    "confs_arr=[]\n",
    "for e1 in loader.find_all():\n",
    "    if e1.status=='COMPLETED' and (e1.config.extra_kernal_rf>-7 and e1.config.extra_kernal_rf<5):\n",
    "        #print(e1.id,e1.config.extra_kernal_rf,e1.config.arch,e1.config.use_mixup,e1.status)\n",
    "        pass\n",
    "    else:\n",
    "        continue\n",
    "    if  e1.config.use_mixup:\n",
    "        continue\n",
    "    for ta,tl in zip(e1.metrics['testing.accuracy'][345:].values,e1.metrics['testing.loss'][345:].values):\n",
    "    #for ta,tl in zip([np.max(e1.metrics['testing.accuracy'][:].values)],[np.min(e1.metrics['testing.loss'][345:].values)]):\n",
    "        \n",
    "        ids=\"\"\n",
    "        if e1.config.use_mixup:\n",
    "            ids+=\"a\"\n",
    "        else:\n",
    "            ids+=\"a\"\n",
    "        if \"locpad\" in e1.config.arch:\n",
    "            ids+=\"FAResNet\"\n",
    "        elif \"cp_preactbnresnetshake\"in e1.config.arch:\n",
    "            ids+=\"Shake-Shake\"\n",
    "        elif \"cp_resnet\"==e1.config.arch:\n",
    "            ids+=\"ResNet\"\n",
    "        elif \"preact\"in e1.config.arch:\n",
    "             ids+=\"PreActResNet\"\n",
    "        #ids+=\"_\"\n",
    "        \n",
    "        #saml[\"use_mixup\"].append(e1.config.use_mixup)\n",
    "        #saml[\"arch\"].append(e1.config.arch)\n",
    "        confs_arr.append({\"\"+ids+\"\": tl,\"aconfig\":extra_to_max[e1.config.extra_kernal_rf]})\n",
    "\n",
    "keys_gather=list(set.union(*map(set,[[x for x in a.keys()] for a in confs_arr])))\n",
    "keys_gather.sort()\n",
    "print(keys_gather)\n",
    "saml=dict([(k[1:],[]) for k in keys_gather])\n",
    "for it in confs_arr:\n",
    "    for k in keys_gather:\n",
    "        saml[k[1:]].append(it.get(k))\n",
    "keys_gather=[k[1:]for k in keys_gather]\n",
    "print(keys_gather)\n",
    "\n",
    "\n",
    "#gall=df[[k for k in keys_gather if \"loss\" in k]+[\"config\"]].groupby([\"config\"])\n",
    "#g=gall[gall[\"use_mixup\"]==True]\n",
    "df=pd.DataFrame(saml)\n",
    "\n",
    "g=df.groupby([\"config\"])\n",
    "display(g.describe())\n",
    "means = g.mean()\n",
    "errors = g.std()\n",
    "\n",
    "\n",
    "p = means.plot(figsize=(16,12), yerr = errors,legend=True,alpha=0.8)\n",
    "#reset color cycle so that the marker colors match\n",
    "#ax.set_prop_cycle(None)\n",
    "#plot the markers\n",
    "#means.plot(figsize=(4,3.2), style=['^-', 'o-', 'x-'], markersize=2, ax = ax)\n",
    "#p.set_xticks(range(-7,15));\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Max Receptive Field\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#p.set_ylim([0.6,1.0])\n",
    "p\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['aFAResNet', 'aPreActResNet', 'aResNet', 'aShake-Shake', 'aconfig']\n",
      "['FAResNet', 'PreActResNet', 'ResNet', 'Shake-Shake', 'config']\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">FAResNet</th>\n",
       "      <th colspan=\"2\" halign=\"left\">PreActResNet</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"2\" halign=\"left\">ResNet</th>\n",
       "      <th colspan=\"8\" halign=\"left\">Shake-Shake</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>...</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>config</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.601979</td>\n",
       "      <td>0.013125</td>\n",
       "      <td>0.565767</td>\n",
       "      <td>0.597167</td>\n",
       "      <td>0.603077</td>\n",
       "      <td>0.610696</td>\n",
       "      <td>0.625240</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.618688</td>\n",
       "      <td>...</td>\n",
       "      <td>0.617033</td>\n",
       "      <td>0.622937</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.611357</td>\n",
       "      <td>0.005236</td>\n",
       "      <td>0.602194</td>\n",
       "      <td>0.612562</td>\n",
       "      <td>0.612691</td>\n",
       "      <td>0.614148</td>\n",
       "      <td>0.615187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.570166</td>\n",
       "      <td>0.012700</td>\n",
       "      <td>0.549569</td>\n",
       "      <td>0.561074</td>\n",
       "      <td>0.570046</td>\n",
       "      <td>0.575154</td>\n",
       "      <td>0.602093</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.585316</td>\n",
       "      <td>...</td>\n",
       "      <td>0.584980</td>\n",
       "      <td>0.592368</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.578368</td>\n",
       "      <td>0.005430</td>\n",
       "      <td>0.571583</td>\n",
       "      <td>0.574304</td>\n",
       "      <td>0.579276</td>\n",
       "      <td>0.581734</td>\n",
       "      <td>0.584945</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.543547</td>\n",
       "      <td>0.007723</td>\n",
       "      <td>0.530460</td>\n",
       "      <td>0.537159</td>\n",
       "      <td>0.544922</td>\n",
       "      <td>0.549814</td>\n",
       "      <td>0.554140</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.543308</td>\n",
       "      <td>...</td>\n",
       "      <td>0.527776</td>\n",
       "      <td>0.534370</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.521545</td>\n",
       "      <td>0.007784</td>\n",
       "      <td>0.505660</td>\n",
       "      <td>0.517408</td>\n",
       "      <td>0.523216</td>\n",
       "      <td>0.525565</td>\n",
       "      <td>0.531663</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.523525</td>\n",
       "      <td>...</td>\n",
       "      <td>0.515090</td>\n",
       "      <td>0.516394</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.558262</td>\n",
       "      <td>0.006369</td>\n",
       "      <td>0.551463</td>\n",
       "      <td>0.552383</td>\n",
       "      <td>0.558752</td>\n",
       "      <td>0.562489</td>\n",
       "      <td>0.566223</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.523914</td>\n",
       "      <td>0.006849</td>\n",
       "      <td>0.512288</td>\n",
       "      <td>0.520073</td>\n",
       "      <td>0.526560</td>\n",
       "      <td>0.528182</td>\n",
       "      <td>0.533613</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.513699</td>\n",
       "      <td>...</td>\n",
       "      <td>0.527011</td>\n",
       "      <td>0.527414</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.518714</td>\n",
       "      <td>0.012605</td>\n",
       "      <td>0.503275</td>\n",
       "      <td>0.506930</td>\n",
       "      <td>0.519446</td>\n",
       "      <td>0.529360</td>\n",
       "      <td>0.535324</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.508382</td>\n",
       "      <td>...</td>\n",
       "      <td>0.523185</td>\n",
       "      <td>0.541266</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.593425</td>\n",
       "      <td>0.008312</td>\n",
       "      <td>0.579059</td>\n",
       "      <td>0.593483</td>\n",
       "      <td>0.597603</td>\n",
       "      <td>0.597725</td>\n",
       "      <td>0.599256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.544620</td>\n",
       "      <td>0.010640</td>\n",
       "      <td>0.526812</td>\n",
       "      <td>0.544733</td>\n",
       "      <td>0.546437</td>\n",
       "      <td>0.550770</td>\n",
       "      <td>0.554346</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.551234</td>\n",
       "      <td>...</td>\n",
       "      <td>0.531115</td>\n",
       "      <td>0.531608</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.612278</td>\n",
       "      <td>0.002690</td>\n",
       "      <td>0.608457</td>\n",
       "      <td>0.610664</td>\n",
       "      <td>0.613019</td>\n",
       "      <td>0.614318</td>\n",
       "      <td>0.614929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>167</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.587364</td>\n",
       "      <td>0.009095</td>\n",
       "      <td>0.576564</td>\n",
       "      <td>0.582797</td>\n",
       "      <td>0.584131</td>\n",
       "      <td>0.594438</td>\n",
       "      <td>0.598891</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.576292</td>\n",
       "      <td>...</td>\n",
       "      <td>0.563425</td>\n",
       "      <td>0.569016</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.670061</td>\n",
       "      <td>0.011655</td>\n",
       "      <td>0.651378</td>\n",
       "      <td>0.668975</td>\n",
       "      <td>0.670267</td>\n",
       "      <td>0.678931</td>\n",
       "      <td>0.680756</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>199</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.581179</td>\n",
       "      <td>0.004091</td>\n",
       "      <td>0.576021</td>\n",
       "      <td>0.578305</td>\n",
       "      <td>0.581972</td>\n",
       "      <td>0.583180</td>\n",
       "      <td>0.586418</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.607193</td>\n",
       "      <td>...</td>\n",
       "      <td>0.569751</td>\n",
       "      <td>0.585382</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.673076</td>\n",
       "      <td>0.007733</td>\n",
       "      <td>0.661157</td>\n",
       "      <td>0.670392</td>\n",
       "      <td>0.676140</td>\n",
       "      <td>0.676204</td>\n",
       "      <td>0.681489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>25.0</td>\n",
       "      <td>0.617609</td>\n",
       "      <td>0.009033</td>\n",
       "      <td>0.600796</td>\n",
       "      <td>0.610626</td>\n",
       "      <td>0.620048</td>\n",
       "      <td>0.624943</td>\n",
       "      <td>0.629515</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.627886</td>\n",
       "      <td>...</td>\n",
       "      <td>0.617367</td>\n",
       "      <td>0.628668</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.661082</td>\n",
       "      <td>0.011594</td>\n",
       "      <td>0.644707</td>\n",
       "      <td>0.657377</td>\n",
       "      <td>0.658935</td>\n",
       "      <td>0.670748</td>\n",
       "      <td>0.673644</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.647551</td>\n",
       "      <td>0.015249</td>\n",
       "      <td>0.629151</td>\n",
       "      <td>0.634115</td>\n",
       "      <td>0.642382</td>\n",
       "      <td>0.661716</td>\n",
       "      <td>0.674618</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.650495</td>\n",
       "      <td>...</td>\n",
       "      <td>0.671578</td>\n",
       "      <td>0.673320</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>11 rows × 32 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       FAResNet                                                              \\\n",
       "          count      mean       std       min       25%       50%       75%   \n",
       "config                                                                        \n",
       "31         20.0  0.601979  0.013125  0.565767  0.597167  0.603077  0.610696   \n",
       "39         20.0  0.570166  0.012700  0.549569  0.561074  0.570046  0.575154   \n",
       "55         10.0  0.543547  0.007723  0.530460  0.537159  0.544922  0.549814   \n",
       "71         10.0  0.521545  0.007784  0.505660  0.517408  0.523216  0.525565   \n",
       "87         10.0  0.523914  0.006849  0.512288  0.520073  0.526560  0.528182   \n",
       "103        10.0  0.518714  0.012605  0.503275  0.506930  0.519446  0.529360   \n",
       "135         5.0  0.544620  0.010640  0.526812  0.544733  0.546437  0.550770   \n",
       "167         5.0  0.587364  0.009095  0.576564  0.582797  0.584131  0.594438   \n",
       "199         5.0  0.581179  0.004091  0.576021  0.578305  0.581972  0.583180   \n",
       "231        25.0  0.617609  0.009033  0.600796  0.610626  0.620048  0.624943   \n",
       "263        20.0  0.647551  0.015249  0.629151  0.634115  0.642382  0.661716   \n",
       "\n",
       "                 PreActResNet            ...    ResNet           Shake-Shake  \\\n",
       "             max        count      mean  ...       75%       max       count   \n",
       "config                                   ...                                   \n",
       "31      0.625240         10.0  0.618688  ...  0.617033  0.622937         5.0   \n",
       "39      0.602093         10.0  0.585316  ...  0.584980  0.592368         5.0   \n",
       "55      0.554140         10.0  0.543308  ...  0.527776  0.534370         0.0   \n",
       "71      0.531663         10.0  0.523525  ...  0.515090  0.516394         5.0   \n",
       "87      0.533613         10.0  0.513699  ...  0.527011  0.527414         0.0   \n",
       "103     0.535324         10.0  0.508382  ...  0.523185  0.541266         5.0   \n",
       "135     0.554346         10.0  0.551234  ...  0.531115  0.531608         5.0   \n",
       "167     0.598891         10.0  0.576292  ...  0.563425  0.569016         5.0   \n",
       "199     0.586418         10.0  0.607193  ...  0.569751  0.585382         5.0   \n",
       "231     0.629515         10.0  0.627886  ...  0.617367  0.628668         5.0   \n",
       "263     0.674618         10.0  0.650495  ...  0.671578  0.673320         0.0   \n",
       "\n",
       "                                                                              \n",
       "            mean       std       min       25%       50%       75%       max  \n",
       "config                                                                        \n",
       "31      0.611357  0.005236  0.602194  0.612562  0.612691  0.614148  0.615187  \n",
       "39      0.578368  0.005430  0.571583  0.574304  0.579276  0.581734  0.584945  \n",
       "55           NaN       NaN       NaN       NaN       NaN       NaN       NaN  \n",
       "71      0.558262  0.006369  0.551463  0.552383  0.558752  0.562489  0.566223  \n",
       "87           NaN       NaN       NaN       NaN       NaN       NaN       NaN  \n",
       "103     0.593425  0.008312  0.579059  0.593483  0.597603  0.597725  0.599256  \n",
       "135     0.612278  0.002690  0.608457  0.610664  0.613019  0.614318  0.614929  \n",
       "167     0.670061  0.011655  0.651378  0.668975  0.670267  0.678931  0.680756  \n",
       "199     0.673076  0.007733  0.661157  0.670392  0.676140  0.676204  0.681489  \n",
       "231     0.661082  0.011594  0.644707  0.657377  0.658935  0.670748  0.673644  \n",
       "263          NaN       NaN       NaN       NaN       NaN       NaN       NaN  \n",
       "\n",
       "[11 rows x 32 columns]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['aconfig', 'zmixup_FAResNet', 'zmixup_PreActResNet', 'zmixup_ResNet', 'zmixup_Shake-Shake']\n",
      "['config', 'mixup_FAResNet', 'mixup_PreActResNet', 'mixup_ResNet', 'mixup_Shake-Shake']\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">mixup_FAResNet</th>\n",
       "      <th colspan=\"2\" halign=\"left\">mixup_PreActResNet</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"2\" halign=\"left\">mixup_ResNet</th>\n",
       "      <th colspan=\"8\" halign=\"left\">mixup_Shake-Shake</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>...</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>config</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.794827</td>\n",
       "      <td>0.003778</td>\n",
       "      <td>0.787575</td>\n",
       "      <td>0.792712</td>\n",
       "      <td>0.794265</td>\n",
       "      <td>0.796177</td>\n",
       "      <td>0.805735</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.795986</td>\n",
       "      <td>...</td>\n",
       "      <td>0.799821</td>\n",
       "      <td>0.802151</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.785806</td>\n",
       "      <td>0.001989</td>\n",
       "      <td>0.784229</td>\n",
       "      <td>0.784707</td>\n",
       "      <td>0.785424</td>\n",
       "      <td>0.785424</td>\n",
       "      <td>0.789247</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.803321</td>\n",
       "      <td>0.004784</td>\n",
       "      <td>0.795699</td>\n",
       "      <td>0.800418</td>\n",
       "      <td>0.802270</td>\n",
       "      <td>0.807826</td>\n",
       "      <td>0.810992</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.801004</td>\n",
       "      <td>...</td>\n",
       "      <td>0.813859</td>\n",
       "      <td>0.816487</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.799092</td>\n",
       "      <td>0.003888</td>\n",
       "      <td>0.792593</td>\n",
       "      <td>0.798566</td>\n",
       "      <td>0.800717</td>\n",
       "      <td>0.801195</td>\n",
       "      <td>0.802389</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.818686</td>\n",
       "      <td>0.002836</td>\n",
       "      <td>0.812186</td>\n",
       "      <td>0.817682</td>\n",
       "      <td>0.819355</td>\n",
       "      <td>0.819773</td>\n",
       "      <td>0.822700</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.812593</td>\n",
       "      <td>...</td>\n",
       "      <td>0.827121</td>\n",
       "      <td>0.830346</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.826571</td>\n",
       "      <td>0.002672</td>\n",
       "      <td>0.823417</td>\n",
       "      <td>0.824313</td>\n",
       "      <td>0.826404</td>\n",
       "      <td>0.827957</td>\n",
       "      <td>0.832258</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.823632</td>\n",
       "      <td>...</td>\n",
       "      <td>0.827897</td>\n",
       "      <td>0.832497</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.805591</td>\n",
       "      <td>0.003173</td>\n",
       "      <td>0.801912</td>\n",
       "      <td>0.803584</td>\n",
       "      <td>0.805735</td>\n",
       "      <td>0.806452</td>\n",
       "      <td>0.810275</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.820048</td>\n",
       "      <td>0.003384</td>\n",
       "      <td>0.816249</td>\n",
       "      <td>0.817563</td>\n",
       "      <td>0.819235</td>\n",
       "      <td>0.821983</td>\n",
       "      <td>0.826762</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.823728</td>\n",
       "      <td>...</td>\n",
       "      <td>0.826523</td>\n",
       "      <td>0.828196</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.822676</td>\n",
       "      <td>0.006094</td>\n",
       "      <td>0.814815</td>\n",
       "      <td>0.817264</td>\n",
       "      <td>0.822581</td>\n",
       "      <td>0.827360</td>\n",
       "      <td>0.831063</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.825496</td>\n",
       "      <td>...</td>\n",
       "      <td>0.821744</td>\n",
       "      <td>0.822222</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.796655</td>\n",
       "      <td>0.002607</td>\n",
       "      <td>0.793070</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.796416</td>\n",
       "      <td>0.797611</td>\n",
       "      <td>0.800239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.823226</td>\n",
       "      <td>0.002928</td>\n",
       "      <td>0.819594</td>\n",
       "      <td>0.821744</td>\n",
       "      <td>0.823178</td>\n",
       "      <td>0.824134</td>\n",
       "      <td>0.827479</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.815771</td>\n",
       "      <td>...</td>\n",
       "      <td>0.820789</td>\n",
       "      <td>0.821266</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.796559</td>\n",
       "      <td>0.002080</td>\n",
       "      <td>0.795221</td>\n",
       "      <td>0.795460</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.800239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>167</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.807599</td>\n",
       "      <td>0.002514</td>\n",
       "      <td>0.804062</td>\n",
       "      <td>0.806452</td>\n",
       "      <td>0.807646</td>\n",
       "      <td>0.809319</td>\n",
       "      <td>0.810514</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.812282</td>\n",
       "      <td>...</td>\n",
       "      <td>0.814576</td>\n",
       "      <td>0.815293</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.789056</td>\n",
       "      <td>0.001571</td>\n",
       "      <td>0.786858</td>\n",
       "      <td>0.788769</td>\n",
       "      <td>0.788769</td>\n",
       "      <td>0.789725</td>\n",
       "      <td>0.791159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>199</th>\n",
       "      <td>5.0</td>\n",
       "      <td>0.811087</td>\n",
       "      <td>0.001358</td>\n",
       "      <td>0.809319</td>\n",
       "      <td>0.810992</td>\n",
       "      <td>0.810992</td>\n",
       "      <td>0.810992</td>\n",
       "      <td>0.813142</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.809008</td>\n",
       "      <td>...</td>\n",
       "      <td>0.818638</td>\n",
       "      <td>0.821266</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.794886</td>\n",
       "      <td>0.002532</td>\n",
       "      <td>0.791876</td>\n",
       "      <td>0.793548</td>\n",
       "      <td>0.794504</td>\n",
       "      <td>0.795938</td>\n",
       "      <td>0.798566</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>25.0</td>\n",
       "      <td>0.801157</td>\n",
       "      <td>0.002989</td>\n",
       "      <td>0.796655</td>\n",
       "      <td>0.799283</td>\n",
       "      <td>0.800478</td>\n",
       "      <td>0.803106</td>\n",
       "      <td>0.809319</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.802628</td>\n",
       "      <td>...</td>\n",
       "      <td>0.807766</td>\n",
       "      <td>0.809080</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.803823</td>\n",
       "      <td>0.002557</td>\n",
       "      <td>0.801434</td>\n",
       "      <td>0.801912</td>\n",
       "      <td>0.802628</td>\n",
       "      <td>0.806213</td>\n",
       "      <td>0.806930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>20.0</td>\n",
       "      <td>0.796296</td>\n",
       "      <td>0.005027</td>\n",
       "      <td>0.786380</td>\n",
       "      <td>0.792473</td>\n",
       "      <td>0.797133</td>\n",
       "      <td>0.799582</td>\n",
       "      <td>0.804301</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.800884</td>\n",
       "      <td>...</td>\n",
       "      <td>0.790621</td>\n",
       "      <td>0.791637</td>\n",
       "      <td>0.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>11 rows × 32 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       mixup_FAResNet                                                    \\\n",
       "                count      mean       std       min       25%       50%   \n",
       "config                                                                    \n",
       "31               20.0  0.794827  0.003778  0.787575  0.792712  0.794265   \n",
       "39               20.0  0.803321  0.004784  0.795699  0.800418  0.802270   \n",
       "55               10.0  0.818686  0.002836  0.812186  0.817682  0.819355   \n",
       "71               10.0  0.826571  0.002672  0.823417  0.824313  0.826404   \n",
       "87               10.0  0.820048  0.003384  0.816249  0.817563  0.819235   \n",
       "103              10.0  0.822676  0.006094  0.814815  0.817264  0.822581   \n",
       "135               5.0  0.823226  0.002928  0.819594  0.821744  0.823178   \n",
       "167               5.0  0.807599  0.002514  0.804062  0.806452  0.807646   \n",
       "199               5.0  0.811087  0.001358  0.809319  0.810992  0.810992   \n",
       "231              25.0  0.801157  0.002989  0.796655  0.799283  0.800478   \n",
       "263              20.0  0.796296  0.005027  0.786380  0.792473  0.797133   \n",
       "\n",
       "                           mixup_PreActResNet            ... mixup_ResNet  \\\n",
       "             75%       max              count      mean  ...          75%   \n",
       "config                                                   ...                \n",
       "31      0.796177  0.805735               10.0  0.795986  ...     0.799821   \n",
       "39      0.807826  0.810992               10.0  0.801004  ...     0.813859   \n",
       "55      0.819773  0.822700               10.0  0.812593  ...     0.827121   \n",
       "71      0.827957  0.832258               10.0  0.823632  ...     0.827897   \n",
       "87      0.821983  0.826762               10.0  0.823728  ...     0.826523   \n",
       "103     0.827360  0.831063               10.0  0.825496  ...     0.821744   \n",
       "135     0.824134  0.827479               10.0  0.815771  ...     0.820789   \n",
       "167     0.809319  0.810514               10.0  0.812282  ...     0.814576   \n",
       "199     0.810992  0.813142               10.0  0.809008  ...     0.818638   \n",
       "231     0.803106  0.809319               10.0  0.802628  ...     0.807766   \n",
       "263     0.799582  0.804301               10.0  0.800884  ...     0.790621   \n",
       "\n",
       "                 mixup_Shake-Shake                                          \\\n",
       "             max             count      mean       std       min       25%   \n",
       "config                                                                       \n",
       "31      0.802151               5.0  0.785806  0.001989  0.784229  0.784707   \n",
       "39      0.816487               5.0  0.799092  0.003888  0.792593  0.798566   \n",
       "55      0.830346               0.0       NaN       NaN       NaN       NaN   \n",
       "71      0.832497               5.0  0.805591  0.003173  0.801912  0.803584   \n",
       "87      0.828196               0.0       NaN       NaN       NaN       NaN   \n",
       "103     0.822222               5.0  0.796655  0.002607  0.793070  0.795938   \n",
       "135     0.821266               5.0  0.796559  0.002080  0.795221  0.795460   \n",
       "167     0.815293               5.0  0.789056  0.001571  0.786858  0.788769   \n",
       "199     0.821266               5.0  0.794886  0.002532  0.791876  0.793548   \n",
       "231     0.809080               5.0  0.803823  0.002557  0.801434  0.801912   \n",
       "263     0.791637               0.0       NaN       NaN       NaN       NaN   \n",
       "\n",
       "                                      \n",
       "             50%       75%       max  \n",
       "config                                \n",
       "31      0.785424  0.785424  0.789247  \n",
       "39      0.800717  0.801195  0.802389  \n",
       "55           NaN       NaN       NaN  \n",
       "71      0.805735  0.806452  0.810275  \n",
       "87           NaN       NaN       NaN  \n",
       "103     0.796416  0.797611  0.800239  \n",
       "135     0.795938  0.795938  0.800239  \n",
       "167     0.788769  0.789725  0.791159  \n",
       "199     0.794504  0.795938  0.798566  \n",
       "231     0.802628  0.806213  0.806930  \n",
       "263          NaN       NaN       NaN  \n",
       "\n",
       "[11 rows x 32 columns]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f0530d5e320>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#saml={\"config\":[],\"use_mixup\":[],\"arch\":[],\"ta\":[],\"tl\":[]}\n",
    "confs_arr=[]\n",
    "for e1 in loader.find_all():\n",
    "    if e1.status=='COMPLETED' and (e1.config.extra_kernal_rf>-7 and e1.config.extra_kernal_rf<5):\n",
    "        #print(e1.id,e1.config.extra_kernal_rf,e1.config.arch,e1.config.use_mixup,e1.status)\n",
    "        pass\n",
    "    else:\n",
    "        continue\n",
    "    if not e1.config.use_mixup:\n",
    "        continue\n",
    "    for ta,tl in zip(e1.metrics['testing.accuracy'][345:].values,e1.metrics['testing.loss'][345:].values):\n",
    "    #for ta,tl in zip([np.max(e1.metrics['testing.accuracy'][:].values)],[np.min(e1.metrics['testing.loss'][345:].values)]):\n",
    "        \n",
    "        ids=\"\"\n",
    "        if e1.config.use_mixup:\n",
    "            ids+=\"a\"\n",
    "        else:\n",
    "            ids+=\"a\"\n",
    "        if \"locpad\" in e1.config.arch:\n",
    "            ids+=\"FAResNet\"\n",
    "        elif \"cp_preactbnresnetshake\"in e1.config.arch:\n",
    "            ids+=\"Shake-Shake\"\n",
    "        elif \"cp_resnet\"==e1.config.arch:\n",
    "            ids+=\"ResNet\"\n",
    "        elif \"preact\"in e1.config.arch:\n",
    "             ids+=\"PreActResNet\"\n",
    "        #ids+=\"_\"\n",
    "        \n",
    "        #saml[\"use_mixup\"].append(e1.config.use_mixup)\n",
    "        #saml[\"arch\"].append(e1.config.arch)\n",
    "        confs_arr.append({\"\"+ids+\"\": tl,\"aconfig\":extra_to_max[e1.config.extra_kernal_rf]})\n",
    "\n",
    "keys_gather=list(set.union(*map(set,[[x for x in a.keys()] for a in confs_arr])))\n",
    "keys_gather.sort()\n",
    "print(keys_gather)\n",
    "saml=dict([(k[1:],[]) for k in keys_gather])\n",
    "for it in confs_arr:\n",
    "    for k in keys_gather:\n",
    "        saml[k[1:]].append(it.get(k))\n",
    "keys_gather=[k[1:]for k in keys_gather]\n",
    "print(keys_gather)\n",
    "\n",
    "\n",
    "#gall=df[[k for k in keys_gather if \"loss\" in k]+[\"config\"]].groupby([\"config\"])\n",
    "#g=gall[gall[\"use_mixup\"]==True]\n",
    "df=pd.DataFrame(saml)\n",
    "\n",
    "g=df.groupby([\"config\"])\n",
    "display(g.describe())\n",
    "means = g.mean()\n",
    "errors = g.std()\n",
    "\n",
    "\n",
    "p = means.plot(figsize=(16,12), yerr = errors,legend=True,alpha=0.8)\n",
    "#reset color cycle so that the marker colors match\n",
    "#ax.set_prop_cycle(None)\n",
    "#plot the markers\n",
    "#means.plot(figsize=(4,3.2), style=['^-', 'o-', 'x-'], markersize=2, ax = ax)\n",
    "#p.set_xticks(range(-7,15));\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Max Receptive Field\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#p.set_ylim([0.6,1.0])\n",
    "p\n",
    "\n",
    "#saml={\"config\":[],\"use_mixup\":[],\"arch\":[],\"ta\":[],\"tl\":[]}\n",
    "confs_arr=[]\n",
    "for e1 in loader.find_all():\n",
    "    if e1.status=='COMPLETED' and (e1.config.extra_kernal_rf>-7 and e1.config.extra_kernal_rf<5):\n",
    "        #print(e1.id,e1.config.extra_kernal_rf,e1.config.arch,e1.config.use_mixup,e1.status)\n",
    "        pass\n",
    "    else:\n",
    "        continue\n",
    "    if not e1.config.use_mixup:\n",
    "        continue\n",
    "    for ta,tl in zip(e1.metrics['testing.accuracy'][345:].values,e1.metrics['testing.loss'][345:].values):\n",
    "    #for ta,tl in zip([np.max(e1.metrics['testing.accuracy'][:].values)],[np.min(e1.metrics['testing.loss'][345:].values)]):\n",
    "        \n",
    "        ids=\"\"\n",
    "        if e1.config.use_mixup:\n",
    "            ids+=\"zmixup_\"\n",
    "        else:\n",
    "            ids+=\"a\"\n",
    "        if \"locpad\" in e1.config.arch:\n",
    "            ids+=\"FAResNet\"\n",
    "        elif \"cp_preactbnresnetshake\"in e1.config.arch:\n",
    "            ids+=\"Shake-Shake\"\n",
    "        elif \"cp_resnet\"==e1.config.arch:\n",
    "            ids+=\"ResNet\"\n",
    "        elif \"preact\"in e1.config.arch:\n",
    "             ids+=\"PreActResNet\"\n",
    "        #ids+=\"_\"\n",
    "        \n",
    "        #saml[\"use_mixup\"].append(e1.config.use_mixup)\n",
    "        #saml[\"arch\"].append(e1.config.arch)\n",
    "        confs_arr.append({\"\"+ids+\"\": ta,\"aconfig\":extra_to_max[e1.config.extra_kernal_rf]})\n",
    "\n",
    "keys_gather=list(set.union(*map(set,[[x for x in a.keys()] for a in confs_arr])))\n",
    "keys_gather.sort()\n",
    "print(keys_gather)\n",
    "saml=dict([(k[1:],[]) for k in keys_gather])\n",
    "for it in confs_arr:\n",
    "    for k in keys_gather:\n",
    "        saml[k[1:]].append(it.get(k))\n",
    "keys_gather=[k[1:]for k in keys_gather]\n",
    "print(keys_gather)\n",
    "\n",
    "\n",
    "#gall=df[[k for k in keys_gather if \"loss\" in k]+[\"config\"]].groupby([\"config\"])\n",
    "#g=gall[gall[\"use_mixup\"]==True]\n",
    "df=pd.DataFrame(saml)\n",
    "\n",
    "g=df.groupby([\"config\"])\n",
    "display(g.describe())\n",
    "means2 = g.mean()\n",
    "errors2 = g.std()\n",
    "\n",
    "\n",
    "p = means2.plot(figsize=(16,12), yerr = errors2,legend=True,alpha=0.8)\n",
    "#reset color cycle so that the marker colors match\n",
    "#ax.set_prop_cycle(None)\n",
    "#plot the markers\n",
    "#means.plot(figsize=(4,3.2), style=['^-', 'o-', 'x-'], markersize=2, ax = ax)\n",
    "#p.set_xticks(range(-7,15));\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Max Receptive Field\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#p.set_ylim([0.6,1.0])\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/khaled/miniconda3/envs/build_kofta/lib/python3.6/site-packages/numpy/core/numeric.py:492: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, 2, figsize=(7.3, 3.2), sharey=False)\n",
    "p = means2.plot(figsize=(7.3, 3.2), yerr = errors2,legend=True,alpha=0.8,ax=axs[0])\n",
    "p.set_ylabel(\"Testing Accuracy\")\n",
    "p.set_xlabel(\"Max Receptive Field\")\n",
    "\n",
    "\n",
    "p = means.plot(figsize=(7.3, 3.2), yerr = errors,legend=False,alpha=0.8,ax=axs[1])\n",
    "p.set_ylabel(\"Testing loss\")\n",
    "p.set_xlabel(\"Max Receptive Field\")\n",
    "\n",
    "plt.savefig(\"mixup.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

